TESS spots a mini-neptune interior to a hot saturn in the TOI-2000 system

Hot jupiters (P < 10 d, M > 60 $\mathrm{M}_\oplus$) are almost always found alone around their stars, but four out of hundreds known have inner companion planets. These rare companions allow us to constrain the hot jupiter's formation history by ruling out high-eccentricity tidal migration. Less is known about inner companions to hot Saturn-mass planets. We report here the discovery of the TOI-2000 system, which features a hot Saturn-mass planet with a smaller inner companion. The mini-neptune TOI-2000 b ($2.70 \pm 0.15 \,\mathrm{R}_\oplus$, $11.0 \pm 2.4 \,\mathrm{M}_\oplus$) is in a 3.10-day orbit, and the hot saturn TOI-2000 c ($8.14^{+0.31}_{-0.30} \,\mathrm{R}_\oplus$, $81.7^{+4.7}_{-4.6} \,\mathrm{M}_\oplus$) is in a 9.13-day orbit. Both planets transit their host star TOI-2000 (TIC 371188886, V = 10.98, TESS magnitude = 10.36), a metal-rich ([Fe/H] = $0.439^{+0.041}_{-0.043}$) G dwarf 174 pc away. TESS observed the two planets in sectors 9-11 and 36-38, and we followed up with ground-based photometry, spectroscopy, and speckle imaging. Radial velocities from CHIRON, FEROS, and HARPS allowed us to confirm both planets by direct mass measurement. In addition, we demonstrate constraining planetary and stellar parameters with MIST stellar evolutionary tracks through Hamiltonian Monte Carlo under the PyMC framework, achieving higher sampling efficiency and shorter run time compared to traditional Markov chain Monte Carlo. Having the brightest host star in the V band among similar systems, TOI-2000 b and c are superb candidates for atmospheric characterization by the JWST, which can potentially distinguish whether they formed together or TOI-2000 c swept along material during migration to form TOI-2000 b.

==> anc/toi_2000_table_02.csv <==
time,rawflux,kspflux
1543.78321584873,1.00715581976,1.00026903495
1543.80402902281,1.00661305809,0.99986067354
1543.82490323391,1.00621606770,0.99959808313
1543.84571640845,1.00698520198,1.00049367564
1543.86652958300,1.00643955409,1.00008326241
1543.88740379410,1.00604257714,0.99982108475
1543.90821696911,1.00609547584,1.00000551647
1543.92903014412,1.00539826302,0.99944409059
1543.94990435569,1.00598734679,1.00016183827
1543.97071753070,1.00532722596,0.99963669292
1543.99153070617,1.00559777832,1.00003646219
1544.01240491867,1.00579482279,1.00036334371
1544.03321809415,1.00588504836,1.00058286834
1544.05403126962,1.00483628548,0.99966848839
1544.07490548259,1.00482856819,0.99978946058
1544.09571865806,1.00474547033,0.99983426564
1544.11653183401,1.00359276661,0.99881326525
1544.13740604697,0.99988680262,0.99524999515
1544.15821922338,0.99993059031,0.99541688940
1544.17903240025,0.99963981724,0.99524943384
1544.19990661321,0.99990516957,0.99563486075
1544.22071979009,0.99959414179,0.99544426598
1544.24153296696,0.99998659680,0.99595273444
1544.26240718039,1.00293096560,0.99900181943
1544.28322035726,1.00415789333,1.00033856555
1544.30403353414,1.00383428840,1.00012878652
1544.32490774849,1.00390101422,1.00030611166
1544.34572092583,1.00379351975,1.00030760264
1544.36653410364,1.00280677678,0.99943031015
1544.38740831753,1.00376701780,1.00049168265
1544.40822149534,1.00350089142,1.00032769273
1544.42903467314,1.00348050723,1.00040651945
1544.44990888797,1.00314373779,1.00016718034
1544.47072206624,1.00246422309,0.99958318226
1544.49153524404,1.00190969728,0.99912062813
1544.51240945933,1.00231655230,0.99961428595
1544.53322263760,1.00200597234,0.99938902097
1544.55403581634,1.00225394426,0.99971788623
1544.57491003163,1.00265991425,1.00020120489
1544.59572320990,1.00286426340,1.00047988760
1544.61653638864,1.00257046893,1.00025852247
1544.63741060439,1.00191479244,0.99967319850
1544.65822378360,1.00219364178,1.00001684349
1544.67903696233,1.00217013099,1.00005595515
1544.69991117856,1.00192024696,0.99986678291
1544.72072435776,1.00216256874,1.00016560170
1544.74153753696,1.00189583557,0.99995352967
1544.76241175318,1.00174038577,0.99985048588
1544.78322493285,1.00217742751,1.00033586015
1544.80403811252,1.00169242813,0.99989862939
1544.82491232920,1.00180358137,1.00005409042
1544.84572550887,1.00174562602,1.00003872132
1544.86653868901,1.00111725944,0.99945162746
1544.88741290569,1.00163777284,1.00000935871
1544.90822608583,1.00205853192,1.00046563129
1544.92903926549,1.00231460665,1.00075572167
1544.94991348311,1.00112636560,0.99960192824
1544.97072666371,1.00121420252,0.99972045098
1544.99153984385,1.00102377300,0.99955957441
1545.01241406100,1.00133194786,0.99989503073
1545.03322724160,1.00145525918,1.00004459275
1545.05404042266,1.00136983482,0.99998416798
1545.07491464028,1.00165920175,1.00029706951
1545.09572782088,1.00193611127,1.00059611580
1545.11654100195,1.00123638327,0.99991886989
1545.13741522003,1.00183363180,1.00053593961
1545.15822840063,1.00136706505,1.00008962303
1545.17904158216,1.00160333306,1.00034440716
1545.19991580024,1.00056770366,0.99932828331
1545.22072898131,1.00245622503,1.00123198896
1545.24154216330,1.00144620146,1.00024034816
1545.26241638185,1.00184399247,1.00065422115
1545.28322956339,1.00099697264,0.99982439759
1545.30404274492,1.00099416596,0.99983766599
1545.32491696347,1.00088527465,0.99974461392
1545.34579118202,1.00102103804,0.99989581959
1545.36660436401,1.00061047388,0.99950154605
1545.38741754601,1.00087748670,0.99978409680
1545.40829176502,1.00054468074,0.99946736447
1545.42910494749,0.99996813951,0.99890726448
1545.44991812902,1.00126542248,1.00021901263
1545.47079234896,1.00109327016,1.00006287949
1545.49160553096,1.00089610655,0.99988187453
1545.51241871342,1.00111410461,1.00011561139
1545.53329293290,1.00084656999,0.99986429955
1545.55410611536,1.00103827539,1.00007189542
1545.57491929829,1.00087267028,0.99992252665
1545.59579351777,1.00067415768,0.99974015723
1545.61660670023,1.00086069252,0.99994283346
1545.63741988316,1.00061018718,0.99970851260
1545.65829410311,1.00107858664,1.00019281007
1545.67910728604,1.00078611550,0.99991703268
1545.69992046896,1.00043725166,0.99958466345
1545.72079468891,1.00079300618,0.99995643183
1545.74160787230,1.00091789357,1.00009765357
1545.76242105570,1.00049931423,0.99969584965
1545.78329527564,1.00041494883,0.99962810262
1545.80410845950,1.00083458806,1.00006385079
1545.82492164290,1.00064263437,0.99988860041
1545.84579586331,1.00101879108,1.00028139339
1545.86660904717,1.00054930115,0.99982892347
1545.88742223056,1.00116973108,1.00046559174
1545.90829645097,1.00080532189,1.00011835667
1545.92910963483,1.00062172706,0.99995168402
1545.94992281869,1.00037745253,0.99972460388
1545.97079703957,1.00090137530,1.00026510590
1545.99161022343,1.00055393913,0.99993504470
1546.01242340729,1.00071360183,1.00011176608
1546.03329762863,1.00074974091,1.00016516123
1546.05411081249,1.00085278020,1.00028542051
1546.07492399728,1.00054038224,0.99999059417
1546.09579821862,1.00042268743,0.99989035712
1546.11661140248,1.00078389785,1.00026877531
1546.13742458727,1.00018407016,0.99968688473
1546.15829880862,1.00027958284,0.99980009974
1546.17911199294,1.00111088942,1.00064853456
1546.19992517726,0.99974971367,0.99930572911
1546.22079939907,1.00041483604,0.99998819103
1546.24161258433,1.00065052280,1.00024153617
1546.26242576865,1.00048968094,1.00009815921
1546.28329999046,1.00044526910,1.00007140207
1546.30411317525,1.00067973486,1.00032330310
1546.32492635492,1.00014234571,0.99980338115
1546.34580057627,1.00052909556,1.00020704461
1546.36661376152,1.00095507858,1.00064970452
1546.40830116859,1.00001471803,0.99974275241
1546.42911435384,1.00018300461,0.99992720010
1546.44992753910,1.00010743053,0.99986737486
1546.47080176137,1.00032798777,1.00010349345
1546.49161494710,1.00004756089,0.99983838240
1546.51242813235,0.99993261842,0.99973811981
1546.53330235463,1.00039720295,1.00021715783
1546.55411554081,1.00006218342,0.99989614213
1546.57492872607,0.99978470128,0.99963228866
1546.59580294881,1.00005289885,0.99991355524
1546.61661613500,0.99968427604,0.99955749349
1546.63742932072,0.99990110173,0.99978620855
1546.65830354299,1.00056309585,1.00045969388
1546.67911672918,0.99995965970,0.99986716558
1546.69992991537,1.00043504755,1.00035276412
1546.72080413811,0.99989885873,0.99982639207
1546.74161732383,0.99978848033,0.99972484008
1546.76243051048,1.00000325737,0.99994818553
1546.78330473322,1.00027441592,1.00022684063
1546.80411791988,1.00010846231,1.00006780918
1546.82493110606,0.99943948099,0.99940493087
1546.84580532927,1.00021578674,1.00018645579
1546.86661851592,1.00075938728,1.00073457354
1546.88743170211,1.00047460189,1.00045349228
1546.90830592532,0.99981451540,0.99979628010
1546.92911911197,1.00027694658,1.00026061065
1546.94993229862,0.99995744375,0.99994206664
1546.97080652229,1.00006953227,1.00005427265
1546.99161970941,1.00041646359,1.00040084091
1547.01243289560,1.00026725200,1.00025032004
1547.03330711974,0.99969342182,0.99967459288
1547.05412030639,0.99974991750,0.99972870400
1547.07493349351,0.99970137952,0.99967730702
1547.09580771718,1.00010362905,1.00007597040
1547.11662090430,1.00011703460,1.00008556066
1547.13743409142,0.99958628742,0.99955077901
1547.15830831509,0.99921317095,0.99917314975
1547.17912150268,0.99984419755,0.99979962221
1547.19993468979,0.99956406016,0.99951473146
1547.22080891393,1.00058083988,1.00052657109
1547.24162210105,1.00043808036,1.00037893015
1547.26243528863,1.00066524835,1.00060119448
1547.28330951277,0.99982684179,0.99975783632
1547.30412270036,0.99989095783,0.99981729995
1547.32493588794,1.00026192319,1.00018358830
1547.34581011254,0.99992707488,0.99984435651
1547.36662330013,1.00008444662,0.99999790086
1547.38743648725,0.99997690916,0.99988667796
1547.40831071232,1.00009645991,1.00000299955
1547.42912389990,1.00014337639,1.00004716995
1547.44993708795,1.00031089273,1.00021240495
1547.47081131255,0.99946038927,0.99936055576
1547.49162450060,1.00026988934,1.00016902124
1547.51243768865,1.00013606149,1.00003496848
1547.53331191326,1.00029514530,1.00019451309
1547.55412510131,1.00045771634,1.00035837942
1547.57493828936,1.00035273051,1.00025578857
1547.59581251442,1.00053890008,1.00044515987
1547.61662570247,1.00041651617,1.00032707996
1547.63749992754,1.00025709054,1.00017291423
1547.65831311606,0.99965256030,0.99957510719
1547.67918734113,1.00015745268,1.00008747071
1547.70000052964,1.00010200749,1.00004085063
1547.72081371769,0.99954743878,0.99949644290
1547.74168794323,1.00024433632,1.00020475074
1547.76250113174,0.99990842021,0.99988136291
1547.78331432026,1.00034926473,1.00033590881
1547.80418854579,0.99975134168,0.99975265266
1547.82500173431,0.99990703311,0.99992401914
1547.84581492282,1.00046855501,1.00050195037
1547.86668914882,1.00049496208,1.00054565367
1547.88750233734,0.99971124814,0.99977989758
1547.90831552632,0.99960683781,0.99969407232
1547.92918975186,0.99981150547,0.99991806985
1547.95000294084,0.99969447748,0.99982081669
1547.97081612982,0.99958036943,0.99972695682
1547.99169035582,0.99972936180,0.99989635670
1548.01250354433,0.99934459641,0.99953238240
1548.03331673378,1.00025208627,1.00046115652
1548.05419095978,1.00011081913,1.00034121006
1548.07500414876,0.99944957902,0.99970115462
1548.09581733821,0.99950738932,0.99978031863
1548.11669156421,1.00000871605,1.00030325229
1548.13750475319,0.99984417100,1.00015964913
1548.15831794310,0.99931054372,0.99964671432
1548.17919216910,0.99974139979,1.00009858603
1548.20000535855,0.99977700202,1.00015447694
1548.22081854800,0.99965218462,1.00004946923
1548.24169277400,0.99884205256,0.99925843962
1548.26250596391,0.99957250120,1.00000797620
1548.28331915336,0.99951560020,0.99996923719
1548.30419337982,0.99941354264,0.99988472264
1548.32500656927,0.99930608742,0.99979391049
1548.34581975965,0.99905123293,0.99955472749
1548.36669398611,0.99927958628,0.99979828046
1548.38750717556,0.99940279588,0.99993556747
1548.40832036594,0.99970826733,1.00025402685
1548.42919459241,0.99939338537,0.99995066130
1548.45000778232,0.99934791229,0.99991565825
1548.47082097270,0.99960620380,1.00018328251
1548.49169519916,0.99922604843,0.99981089779
1548.51250838907,0.99947857478,1.00007001348
1548.53332157945,0.99929365428,0.99989017165
1548.55419580638,0.99923932049,0.99983980068
1548.57500899630,0.99964141958,1.00024464691
1548.59582218621,0.99961231131,1.00021689311
1548.61669641361,1.00005383793,1.00065910453
1548.63750960398,0.99921715314,0.99982107853
1548.65832279436,0.99950400200,1.00010607277
1548.67919702176,0.99941760781,1.00001682338
1548.70001021214,0.99945371290,1.00004907330
1548.72082340252,0.99910460210,0.99969498479
1548.74169762991,0.99986522646,1.00045021127
1548.76251082029,0.99928037031,0.99985863242
1548.78332401114,0.99951057248,1.00008139302
1548.80419823853,0.99947229847,1.00003510528
1548.82501142891,0.99950698368,1.00006098303
1548.84582461976,0.99925388663,0.99979826522
1548.86669884715,0.99916941923,0.99970367612
1548.88751203846,0.99984393466,1.00036781368
1548.90832522884,0.99957880634,1.00009145317
1548.92919945670,1.00039991321,1.00090128211
1548.95001264708,0.99914736195,0.99963600171
1548.97082583839,0.99925559100,0.99973176396
1548.99170006579,0.99914760757,0.99961091295
1549.01251325710,0.99996590865,1.00041634960
1549.03332644841,0.99963312703,1.00007011932
1549.05420067580,0.99965812979,1.00008159574
1549.07501386711,0.99961227337,1.00002182582
1549.09582705842,0.99927877490,0.99967436128
1549.11670128629,1.00008039913,1.00046240305
1549.13751447760,0.99991085737,1.00027872053
1549.15832766891,1.00011607730,1.00047005678
1549.17920189677,0.99955836904,0.99989820013
1549.20001508854,0.99942053141,0.99974660538
1549.22082827985,0.99931044523,0.99962259612
1549.24170250818,0.99997493282,1.00027387236
1549.26251569949,0.99909838729,0.99938389634
1549.28332889080,0.99997986507,1.00025268485
1549.30420311959,0.99988183349,1.00014168695
1549.32501631090,0.99966393244,0.99991150822
1549.34582950268,0.99931666068,0.99955211273
1549.36670373101,0.99941559097,0.99963926609
1549.38751692278,0.99953411207,0.99974631036
1549.40833010618,0.99982740095,1.00002839352
1549.42920433450,0.99935865709,0.99954876969
1549.45001752628,0.99971263569,0.99989220513
1549.47083071852,0.99998010210,1.00014952383
1549.49170494638,0.99980154586,0.99996086284
1549.53333133087,1.00010265689,1.00024300032
1549.55420555919,1.00017242624,1.00030371553
1549.57501875143,0.99995040879,1.00007290527
1549.59583194321,0.99992448987,1.00003857756
1549.61670617247,0.99981720712,0.99992329525
1549.63751936471,1.00002109932,1.00011933950
1549.65833255649,1.00007010079,1.00016089327
1549.67920678528,0.99945916667,0.99954281333
1549.70001997799,0.99990587668,0.99998264613
1549.72083317023,1.00025703545,1.00032739196
1549.74170739949,0.99982894411,0.99989295264
1549.76252059173,0.99941578758,0.99947405026
1549.78333378397,0.99975356526,0.99980624555
1549.80420801369,1.00015527201,1.00020272692
1549.82502120594,1.00034076312,1.00038333715
1549.84583439818,1.00059548495,1.00063353681
1549.86670862790,0.99960001481,0.99963373869
1549.88752182014,1.00046132108,1.00049113804
1549.90833501285,0.99942182808,0.99944815880
1549.92920924211,1.00039490441,1.00041792142
1549.95002243482,1.00001847447,1.00003862162
1549.97083562752,1.00005674679,1.00007439107
1549.99170985725,1.00016896566,1.00018440611
1550.01252304995,1.00006644202,1.00007991375
1550.03333624313,0.99953094327,0.99954285875
1550.05421047239,0.99930555428,0.99931627578
1550.07502366556,1.00002944638,1.00003928153
1550.09583685873,0.99996518633,0.99997460362
1550.11671108799,0.99998391304,0.99999291328
1550.13752428116,0.99939946307,0.99940863676
1550.15833747433,1.00052187374,1.00053153482
1550.17921170406,1.00042222900,1.00043230654
1550.20008593425,1.00017214721,1.00018323571
1550.22089912696,0.99981679766,0.99982895493
1550.24171232060,0.99971287153,0.99972621932
1550.26258655032,1.00003786495,1.00005276690
1550.28339974349,1.00006282215,1.00007939356
1550.30421293667,0.99955152013,0.99956963215
1550.32508716686,1.00013105383,1.00015120325
1550.34590036003,1.00004599257,1.00006804779
1550.36671355413,1.00029665224,1.00032097874
1550.38758778386,1.00055189346,1.00057849251
1550.40840097750,1.00017025196,1.00019898711
1550.42921417113,1.00045539296,1.00048658135
1550.45008840086,0.99962617870,0.99965966511
1550.47090159496,0.99984867173,0.99988454958
1550.49171478814,1.00018021608,1.00021855024
1550.51258901833,1.00016856245,1.00020928095
1550.53340221243,1.00034212319,1.00038523395
1550.55421540607,0.99997953225,1.00002495212
1550.57508963672,0.99960282343,0.99965037131
1550.59590283036,0.99958928724,0.99963909874
1550.61671602447,0.99936464599,0.99941647177
1550.63759025466,0.99978412068,0.99983781576
1550.65840344876,0.99955507380,0.99961072286
1550.67921664240,0.99984580323,0.99990313735
1550.70009087306,0.99991041583,0.99996906499
1550.72090406716,1.00003384407,1.00009393119
1550.74171726126,1.00011469985,1.00017586497
1550.76259149238,1.00004452981,1.00010652524
1550.78340468602,0.99914458829,0.99920724267
1550.80421788013,0.99965655654,0.99971960058
1550.82509211125,1.00009109424,1.00015428492
1550.84590530535,1.00019363079,1.00025670869
1550.86671849946,1.00037345978,1.00043601231
1550.88759273011,1.00024356863,1.00030545715
1550.90840592468,0.99992536928,0.99998616518
1550.92921911925,0.99957561767,0.99963490264
1550.95009335037,0.99892790667,0.99898542634
1550.97090654494,0.99985784747,0.99991351340
1550.99171973905,1.00024175305,1.00029505532
1551.01259397017,1.00051408285,1.00056489470
1551.03340716474,1.00014695198,1.00019464498
1551.05422035977,1.00005212033,1.00009653007
1551.07509459043,0.99998265245,1.00002336338
1551.09590778546,0.99987009337,0.99990674681
1551.11672098003,1.00023503957,1.00026735392
1551.13759521162,0.99953162732,0.99955933126
1551.15840840619,0.99973766574,0.99976031007
1551.17922160076,0.99982274702,0.99983985082
1551.20009583235,0.99980347021,0.99981479299
1551.22090902692,0.99978902173,0.99979420627
1551.24172222195,1.00031830530,1.00031687434
1551.26259645354,1.00031256851,1.00030434056
1551.28340964857,1.00072896982,1.00071334226
1551.30422284314,1.00011467363,1.00009142569
1551.32509707520,1.00017364792,1.00014217220
1551.34591026977,1.00030001724,1.00026019098
1551.36672346527,1.00040191238,1.00035313856
1551.38759769639,1.00012342591,1.00006536719
1551.40841089189,0.99996758581,0.99989988171
1551.42922408693,0.99990218879,0.99982447797
1551.45009831898,1.00061552006,1.00052713941
1551.47091151401,1.00025073076,1.00015141439
1551.49172470905,0.99987437813,0.99976365887
1551.51259894157,0.99998638324,0.99986385278
1551.53341213660,0.99959718567,0.99946243244
1551.55422533164,1.00041211547,1.00026449533
1551.57509956369,0.99923405280,0.99907350756
1551.59591275966,0.99978819544,0.99961397874
1551.61672595516,1.00010652375,0.99991818848
1551.63760018675,0.99964765646,0.99944499400
1551.65841338225,1.00030959390,1.00009177854
1551.67922657821,1.00045621884,1.00022299348
1551.70010081027,0.99997830081,0.99972969745
1551.72091400577,1.00021660015,0.99995172989
1551.74172720173,1.00061640493,1.00033521520
1551.76260143379,1.00047402199,1.00017618472
1551.78341462929,1.00048434793,1.00016958203
1551.80422782525,1.00016936085,0.99983765525
1551.82510205777,1.00031674154,0.99996758884
1551.84591525374,1.00037340718,1.00000695528
1551.86672844924,1.00080553398,1.00042116062
1551.88760268176,0.99987725003,0.99947572534
1551.90841587773,0.99993542264,0.99951600903
1551.92922907369,1.00099215226,1.00055453084
1551.95010330668,0.99989633541,0.99944144857
1551.97091650264,0.99976975808,0.99929706812
1551.99172969861,1.00047388519,0.99998322799
1552.01260393066,1.00009289773,0.99958480036
1552.03341712710,1.00078421835,1.00025813120
1552.05423032353,1.00066815813,1.00012461525
1552.07510455605,1.00023360815,0.99967315011
1552.09591775248,1.00020438383,0.99962703023
1552.11673094844,1.00073921050,1.00014474695
1552.13760518096,1.00113539405,1.00052400703
1552.15841837786,1.00021808881,0.99959106604
1552.17923157383,1.00054009673,0.99989679060
1552.20010580728,1.00052609471,0.99986719327
1552.22091900324,1.00036455374,0.99969051466
1552.24173219968,1.00092684611,1.00023765266
1552.26260643313,1.00084720625,1.00014365118
1552.28341962956,1.00100544121,1.00028783321
1552.30423282599,1.00102409139,1.00029312424
1552.32510705898,1.00078296582,1.00003930904
1552.34592025587,1.00077274265,1.00001670470
1552.36673345231,1.00084141338,1.00007352988
1552.38760768576,1.00102626242,1.00024715641
1552.40842088219,1.00037294165,0.99958386623
1552.42923407909,1.00133744224,1.00053759498
1552.45010831254,1.00103040799,1.00022163216
1552.47092150943,1.00087384632,1.00005673949
1552.49173469376,1.00105798549,1.00023274597
1552.51260892674,1.00094566254,1.00011301077
1552.53342212364,1.00081537601,0.99997604351
1552.55423532054,1.00100446649,1.00015866161
1552.57510955445,1.00065068151,0.99979957858
1552.59592275089,1.00157366994,1.00071665666
1552.61673594825,1.00058940238,0.99972858738
1552.65842337860,1.00095940194,1.00009052599
1552.67923657596,1.00044309764,0.99957145539
1552.70011080988,1.00063036773,0.99975570448
1552.72092400724,1.00051942063,0.99964259218
1552.74173720414,1.00133405683,1.00045460791
1552.76261143759,1.00063318200,0.99975291974
1552.78342463495,1.00004823544,0.99916729771
1552.80423783232,1.00070592273,0.99982369114
1552.82511206623,1.00090217047,1.00001952765
1552.84592526359,1.00084988459,0.99996716878
1552.86673846096,1.00079234887,0.99991016018
1552.88761269487,1.00115257292,1.00027066238
1552.90842589270,1.00122691859,1.00034589572
1552.92923909007,1.00047927348,0.99960009907
1552.95011332445,1.00153303295,1.00065448191
1552.97092652181,1.00039625907,0.99952049093
1552.99173971917,1.00086196027,0.99998769010
1553.01261395356,1.00070987870,0.99983788493
1553.03342715139,1.00142927031,1.00055903311
1553.05424034875,1.00183982862,1.00097185752
1553.07511458313,1.00031678245,0.99945274979
1553.09592778096,1.00130030012,1.00043851605
1553.11674097832,1.00120994143,1.00035121385
1553.13761521270,1.00068086862,0.99982581015
1553.15842841053,1.00050680352,0.99965510857
1553.17924160836,1.00034820934,0.99949998275
1553.20011584321,1.00091094532,1.00006569593
1553.22099007713,1.00136833657,1.00052627606
1553.24180327496,0.99981527853,0.99897809363
1553.26261647325,0.99687255417,0.99604139246
1553.28349070717,0.99603192619,0.99520525862
1553.30430390546,0.99556120455,0.99473848216
1553.32511710376,0.99637391169,0.99555395655
1553.34599133814,0.99622178155,0.99540550852
1553.36680453643,0.99619403501,0.99538146012
1553.38761773473,0.99935243913,0.99854049932
1553.40849196911,0.99999055047,0.99918166267
1553.42930516740,1.00077684444,0.99997053657
1553.45011836570,1.00085484203,1.00005168753
1553.47099260055,1.00074782801,0.99994773707
1553.49180579837,1.00062405502,0.99982704038
1553.51261899713,1.00113426590,1.00033970458
1553.53349323198,1.00097530543,1.00018337214
1553.55430643028,1.00074497269,0.99995572293
1553.57511962904,1.00096704517,1.00017988387
1553.59599386388,1.00056853539,0.99978359291
1553.61680706218,1.00080855711,1.00002521312
1553.63762026047,1.00058166399,0.99980004579
1553.65849449532,1.00117135000,1.00039046278
1553.67930769408,1.00070969431,0.99993012003
1553.70012089238,1.00057148697,0.99979273491
1553.72099512769,0.99993774380,0.99915984204
1553.74180832645,1.00097385859,1.00019526993
1553.76262152521,1.00068285673,0.99990401800
1553.78349576006,1.00066651079,0.99988708926
1553.80430895882,1.00093346295,1.00015264215
1553.82512215711,1.00056918682,0.99978734018
1553.84599639243,1.00078608476,1.00000228190
1553.86680959119,1.00102076104,1.00023451065
1553.88762279041,1.00120680373,1.00041778557
1553.90849702526,1.00057934387,0.99978772385
1553.92931022402,1.00012597423,0.99933090377
1553.95012342278,1.00050677891,0.99970747609
1553.97099765809,1.00088273843,1.00007860857
1553.99181085732,1.00107151980,1.00026211505
1554.01262405608,1.00108328162,1.00026814839
1554.03349829139,1.00107003137,1.00024895184
1554.05431149062,1.00093452823,1.00010724626
1554.07512468938,1.00051945777,0.99968585075
1554.09599892469,1.00128688708,1.00044561004
1554.11681212345,1.00099347273,1.00014493725
1554.13762532314,1.00102103789,1.00016485486
1554.15849955799,1.00115214715,1.00028798863
1554.17931275722,1.00111186114,1.00023951708
1554.20012595598,1.00035397189,0.99947419333
1554.22100019176,1.00118096702,1.00029212140
1554.24181339098,1.00009968672,0.99920347046
1554.26262659021,1.00090845164,1.00000305432
1554.28350082552,1.00054220881,0.99962868972
1554.30431402428,1.00097103976,1.00004855349
1554.32512722351,1.00115351534,1.00022252208
1554.34600145929,1.00099550716,1.00005632348
1554.36681465851,1.00110160886,1.00015410665
1554.38762785774,1.00152082247,1.00056482035
1554.40850209305,1.00109028010,1.00012694677
1554.42931529181,1.00097107102,1.00000023034
1554.45012849150,1.00114950083,1.00017110203
1554.47100272682,1.00135623978,1.00037037158
1554.49181592651,1.00083312398,0.99984122179
1554.51262912527,1.00088800391,0.99988961712
1554.53350336105,1.00073718033,0.99973311011
1554.55431655981,1.00031719438,0.99930795220
1554.57512975903,1.00045641599,0.99944179637
1554.59600399435,1.00139395153,1.00037397318
1554.61681719357,1.00144801782,1.00042405283
1554.63763039233,1.00089908620,0.99987222939
1554.65850462811,1.00074758505,0.99971790733
1554.67931782734,1.00068542904,0.99965367246
1554.70013102610,1.00065708438,0.99962380948
1554.72100526188,1.00063900807,0.99960491857
1554.74181846064,1.00062725642,0.99959317906
1554.76263165940,1.00081070212,0.99977714954
1554.78350589471,1.00102717305,0.99999506411
1554.80431909347,1.00116380135,1.00013357628
1554.82513229223,1.00080410469,0.99977722627
1554.84600652801,1.00106208162,1.00003839215
1554.86681972677,1.00070391875,0.99968476228
1554.88763292506,1.00093991575,0.99992516301
1554.90850715991,1.00070621010,0.99969693259
1554.92932035867,1.00100475959,1.00000054000
1554.95013355697,1.00099856811,1.00000042830
1554.97100779181,1.00198218101,1.00098937844
1554.99182099057,1.00078944897,0.99980449600
1555.01263418887,1.00080969838,0.99983163165
1555.03350842325,1.00066944274,0.99969853744
1555.05432162061,1.00072412641,0.99976055009
1555.07513481937,1.00129945674,1.00034259370
1555.09600905329,1.00123847249,1.00028905377
1555.11682225158,1.00054804381,0.99960713705
1555.13763544848,1.00134926228,1.00041487000
1555.15850968240,1.00106729696,1.00014067203
1555.17932287976,1.00056694547,0.99964804616
1555.20013607759,1.00120841450,1.00029595505
1555.22101031011,1.00057979887,0.99967493697
1555.24182350747,1.00064289009,0.99974463911
1555.26263670437,1.00116856756,1.00027615886
1555.28351093689,1.00062115889,0.99973531078
1555.30432413332,1.00164963052,1.00076847408
1555.32513732929,1.00119653905,1.00032114261
1555.34601156088,1.00021124673,0.99934135383
1555.36682475684,1.00090498400,1.00003865661
1555.38763795188,1.00108298328,1.00022019492
1555.40851218393,1.00088458413,1.00002494450
1555.42932537850,1.00070922348,0.99985223534
1555.45013857307,1.00104087610,1.00018515262
1555.47101280279,1.00050911589,0.99965468044
1555.49182599690,1.00038434552,0.99953001663
1555.51263919054,1.00056344070,0.99970824442
1555.53351341933,1.00158208653,1.00072435089
1556.99183990387,1.00347120811,0.99980730150
1557.01265308168,1.00331514744,0.99972911160
1557.03352729650,1.00413775926,1.00062592181
1557.05434047477,1.00391390584,1.00047903367
1557.07515365351,1.00319547493,0.99983848757
1557.09602786880,1.00271336009,0.99943291286
1557.11684104754,1.00331927238,1.00011111318
1557.13765422627,1.00360899932,1.00047350313
1557.15852844156,1.00299154673,0.99993094039
1557.17934162077,1.00231746888,0.99933112922
1557.20015479997,1.00303298426,1.00011583350
1557.22102901572,1.00233915237,0.99949470701
1557.24184219493,1.00309346926,1.00031656374
1557.26265537413,1.00256360010,0.99985710157
1557.28352959082,1.00279102397,1.00015216329
1557.30434277002,1.00322986536,1.00065707000
1557.32515594969,1.00210858434,0.99960498651
1557.34603016591,1.00238543291,0.99994677906
1557.36684334558,1.00263725287,1.00026245754
1557.38765652571,1.00181505625,0.99950568393
1557.40853074240,1.00232380879,1.00007606588
1557.42934392253,1.00256674320,1.00037997186
1557.45015710313,1.00214302485,1.00001760501
1557.47103131982,1.00217707221,1.00011130295
1557.49184449995,1.00150176928,0.99949577367
1557.51265768055,1.00183209957,0.99988266042
1557.53353189770,1.00221766515,1.00032400827
1557.55434507877,1.00200741737,1.00016913767
1557.57515825890,1.00108005858,0.99929722616
1557.59603247698,1.00190343755,1.00017222057
1557.61684565758,1.00197794733,1.00029802635
1557.63765883865,1.00217658876,1.00054682232
1557.65853305627,1.00144593385,0.99986638343
1557.67934623733,1.00159192033,1.00005998907
1557.70022045542,1.00190686942,1.00042089649
1557.72103363648,1.00081080269,0.99937177827
1557.74190785456,1.00130282765,0.99990701667
1557.76272103610,1.00101532193,0.99966227676
1557.78353421763,1.00095877206,0.99964686045
1557.80440843571,1.00118285803,0.99991065096
1557.82522161771,1.00070902077,0.99947573233
1557.84603479924,1.00107510868,0.99987863106
1557.86690901779,1.00096577531,0.99980526050
1557.88772219978,1.00117576448,1.00005001486
1557.90853538224,1.00070465436,0.99961335779
1557.92940960079,1.00129337481,1.00023430981
1557.95022278279,1.00062873103,0.99960215159
1557.97103596525,1.00113352533,1.00013751397
1557.99191018427,1.00138627209,1.00042027103
1558.01272336626,1.00103629674,1.00010005252
1558.03353654873,1.00076482085,0.99985764810
1558.05441076821,1.00103708201,1.00015789392
1558.07522395067,1.00058751888,0.99973635060
1558.09603713313,1.00073010003,0.99990584541
1558.11691135308,1.00154441718,1.00074631184
1558.13772453554,1.00036498790,0.99959401693
1558.15853771847,1.00078980195,1.00004435320
1558.17941193795,1.00104769932,1.00032779694
1558.20022512134,1.00029733033,0.99960344990
1558.22103830427,1.00190371355,1.00123412409
1558.24191252422,1.00066081819,1.00001731530
1558.26272570761,1.00013579349,0.99951799125
1558.28353889054,1.00090127789,1.00030814817
1558.30441311048,1.00009595331,0.99952878447
1558.32522629388,1.00047596834,0.99993419777
1558.34603947727,1.00090689650,1.00039075709
1558.36691369722,1.00073590703,1.00024607476
1558.38772688108,1.00038167665,0.99991834798
1558.40854006493,1.00036640242,0.99992988861
1558.42941428488,1.00019413771,0.99978509935
1558.45022746874,1.00056697895,1.00018567686
1558.47104065260,1.00065419286,1.00030146548
1558.49191487301,1.00015540915,0.99983204866
1558.51272805734,1.00068115851,1.00038755150
1558.53354124120,1.00036132298,1.00009844062
1558.55441546207,0.99975153555,0.99952026133
1559.09604655951,0.99999137594,0.99982725311
1559.11692078132,1.00051234009,1.00036494364
1559.13773396658,1.00002220571,0.99989025551
1559.15854715230,0.99983143441,0.99971392768
1559.17942137457,1.00055251984,1.00044804572
1559.20023456030,0.99990356677,0.99981119701
1559.22104774602,1.00028757736,1.00020602140
1559.24192196876,1.00023830107,1.00016652513
1559.26273515448,0.99950824641,0.99944557709
1559.28354834067,0.99975996406,0.99970538229
1559.30442256294,1.00035617648,1.00030859729
1559.32523574820,1.00030799756,1.00026674014
1559.34604893485,1.00001811602,0.99998223467
1559.36692315713,0.99929577837,0.99926480674
1559.38773634331,1.00008556132,1.00005861845
1559.40854952950,0.99996606865,0.99994270496
1559.42942375178,1.00000565518,0.99998515149
1559.45023693843,1.00030343410,1.00028507063
1559.47105012462,1.00046147356,1.00044489610
1559.49192434736,1.00045963826,1.00044449195
1559.51273753401,1.00004924263,1.00003493701
1559.53355072020,1.00000174093,0.99998827044
1559.55442494294,0.99999592765,0.99998269565
1559.57523812959,0.99976945403,0.99975634421
1559.59605131624,0.99972176037,0.99970841282
1559.61692553898,1.00014649001,1.00013289835
1559.63773872564,1.00017609514,1.00016202617
1559.65855191229,0.99998798133,0.99997355738
1559.67942612944,0.99965808425,0.99964306924
1559.70023931609,0.99981479430,0.99979930020
1559.72105250275,1.00026065305,1.00024479434
1559.74192672595,1.00005928573,1.00004331100
1559.76273991261,0.99998137397,0.99996528127
1559.78355310019,1.00012372693,1.00010787039
1559.80442732340,0.99963176108,0.99961615066
1559.82524051052,1.00001094769,0.99999616580
1559.84605369717,0.99949145050,0.99947786774
1559.86692792038,1.00031426428,1.00030233974
1559.88774110749,1.00015215415,1.00014213915
1559.92942851828,0.99954184466,0.99953719765
1559.95024170540,1.00064263852,1.00064132638
1559.97105489299,0.99959228852,0.99959479090
1559.99192911666,1.00023596818,1.00024252628
1560.01274230378,1.00055218539,1.00056321846
1560.03355549090,1.00071287390,1.00072862099
1560.05442971503,0.99980259812,0.99982345606
1560.07524290262,0.99926790523,0.99929417232
1560.09605608974,0.99993781976,0.99996976688
1560.11693031387,0.99968069473,0.99971823508
1560.13774350146,1.00015379029,1.00019742951
1560.15855668904,1.00046107469,1.00051086999
1560.17943091271,1.00033241526,1.00038846539
1560.20024410076,0.99980999804,0.99987251535
1560.22105728835,0.99985348793,0.99992250476
1560.24193151202,0.99938377180,0.99945930962
1560.26274470007,1.00001649617,1.00009863947
1560.28355788765,0.99978534106,0.99987402159
1560.30443211179,1.00009127198,1.00018665721
1560.32524529984,1.00002305050,1.00012510642
1560.34605848789,1.00034300578,1.00045147558
1560.36693271203,0.99995851803,1.00007338461
1560.38774589961,0.99960977937,0.99973086341
1560.40855908766,0.99926434330,0.99939146221
1560.42943331227,0.99969368980,0.99982682352
1560.45024650032,0.99988233261,1.00002139322
1560.47105968790,0.99967705178,0.99982144805
1560.49193391297,0.99980971811,0.99995955813
1560.51274710102,1.00011720519,1.00027210019
1560.53356028907,1.00002064240,1.00018041167
1560.55443451367,0.99955834845,0.99972245408
1560.57524770172,0.99990943816,1.00007765553
1560.59606089024,1.00044037360,1.00061237867
1560.61693511484,0.99974408882,0.99991919312
1560.63774830289,0.99936195536,0.99954009129
1560.65856149141,0.99958101127,0.99976157029
1560.67943571601,0.99976363085,0.99994613044
1560.70024890499,0.99954980171,0.99973381186
1560.72106209304,0.99978557139,0.99997087683
1560.74193631811,0.99930290100,0.99948883200
1560.76274950663,0.99994916050,1.00013539062
1560.78356269468,0.99978297717,0.99996917634
1560.80443691975,1.00016832866,1.00035418214
1560.82525010826,0.99977826758,0.99996339283
1560.84606329724,0.99960623034,0.99979048928
1560.86693752185,0.99899673379,0.99917956993
1560.88775071083,0.99919138883,0.99937283071
1560.90856389981,0.99940485368,0.99958466578
1560.92943812441,0.99949827782,0.99967619966
1560.95025131339,0.99980326702,0.99997909705
1560.97106450191,0.99977681603,0.99995049537
1560.99193872744,1.00015800135,1.00032936152
1561.01275191596,0.99981063434,0.99997943123
1561.03356510494,1.00016097968,1.00032727144
1561.05443933047,0.99969117025,0.99985470163
1561.07525251899,0.99974845295,0.99990937091
1561.09606570797,1.00025596868,1.00041416529
1561.11693993350,0.99985401699,1.00000934815
1561.13775312295,0.99959255539,0.99974522358
1561.15856631193,1.00013374982,1.00028375766
1561.17944053747,0.99979489840,0.99994235179
1561.20025372598,0.99942653559,0.99957149155
1561.22106691543,1.00034531673,1.00048790097
1561.24194114096,0.99999269277,1.00013290153
1561.26275432995,1.00030153222,1.00043963727
1561.28356751939,0.99999581512,1.00013185086
1561.30444174493,1.00076259218,1.00089706157
1561.32525493437,1.00018941639,1.00032225833
1561.34606812336,0.99984943146,0.99998091680
1561.36694234889,0.99939848969,0.99952890279
1561.38775553834,0.99974874636,0.99987843030
1561.40856872778,1.00025971283,1.00038898596
1561.42944295378,0.99979036478,0.99991945804
1561.45031717932,0.99945128394,0.99958051218
1561.47113036877,0.99902895554,0.99915860567
1561.49194355821,0.99902884410,0.99915944721
1561.51281778421,1.00015192849,1.00028381138
1561.53363097366,0.99998225913,1.00011578899
1561.55444416311,0.99971963882,0.99985474292
1561.57531838911,0.99980927862,0.99994636195
1561.59613157855,0.99965811577,0.99979756240
1561.61694476847,0.99959988862,0.99974194943
1561.63781899447,0.99961232067,0.99975700558
1561.65863218391,1.00000757670,1.00015529995
1561.67944537383,1.00004192380,1.00019293150
1561.70031959983,1.00023222903,1.00038648584
1561.72113278974,1.00041823903,1.00057598413
1561.74194597919,0.99988370458,1.00004500201
1561.76282020565,0.99951857183,0.99968374366
1561.78363339556,0.99948837983,0.99965736068
1561.80444658501,0.99964190968,0.99981496954
1561.82532081148,1.00001673076,1.00019391011
1561.84613400139,0.99941707989,0.99959820521
1561.86694719130,0.99956867194,0.99975423519
1561.88782141730,0.99987180066,1.00006171277
1561.90863460721,0.99998559459,1.00017982144
1561.92944779759,0.99896141553,0.99915961309
1561.95032202406,0.99983866966,1.00004145307
1561.97113521397,1.00013537173,1.00034250919
1561.99194840388,0.99997298965,1.00018426744
1562.01282263035,1.00041289694,1.00062856281
1562.03363582073,1.00002442248,1.00024411922
1562.05444901111,0.99994216262,1.00016583634
1562.07532323711,1.00062789602,1.00085578062
1562.09613642748,0.99911260628,0.99934407800
1562.11694961786,0.99959143105,0.99982670941
1562.13782384386,0.99969694800,0.99993594731
1562.15863703471,0.99999536312,1.00023777323
1562.17945022462,0.99971774223,0.99996354282
1562.20032445155,0.99994683807,1.00019567654
1562.22113764146,0.99964526935,0.99989713266
1562.24195083231,0.99967078128,0.99992539333
1562.26282505877,0.99927319038,0.99953008483
1562.28363824915,0.99959718199,0.99985654419
1562.30445143953,0.99978137395,1.00004293036
1562.32532566600,0.99980760023,1.00007107148
1562.34613885637,0.99991762361,1.00018279354
1562.36695204722,0.99825568734,0.99852202390
1562.38782627368,0.99548364220,0.99575054526
1562.40863946453,0.99473447176,0.99500241972
1562.42945265491,0.99522012140,0.99548903111
1562.45032688184,0.99530515036,0.99557479533
1562.47114007222,0.99513287158,0.99540324138
1562.49195326306,0.99491828962,0.99518889779
1562.51282749046,0.99909105793,0.99936315855
1562.53364068083,0.99944405037,0.99971630674
1562.55445387168,0.99989891314,1.00017111452
1562.57532809861,1.00039034481,1.00066244133
1562.59614128899,0.99936824007,0.99963964139
1562.61695447145,0.99970735904,0.99997831587
1562.63782869885,0.99945705653,0.99972711107
1562.65864188969,0.99975275408,1.00002193456
1562.67945508007,1.00001838526,1.00028656379
1562.70032930747,0.99943779892,0.99970439127
1562.72114249831,0.99928856364,0.99955392430
1562.74195568962,1.00046827884,1.00073228219
1562.76282991655,0.99947123363,0.99973318574
1562.78364310693,0.99979921371,1.00005958232
1562.80445629824,0.99963319896,0.99989143785
1562.82533052517,0.99943538102,0.99969136355
1562.84614371648,0.99987774855,1.00013145926
1562.86695690779,0.99982448573,1.00007591721
1562.88783113472,0.99981113213,1.00005993682
1562.90864432557,0.99992456475,1.00017077397
1562.92945751688,1.00002422928,1.00026748128
1562.95033174427,0.99977601401,1.00001634386
1562.97114493512,0.99976564934,1.00000287651
1562.99195812643,0.99973172858,0.99996560916
1563.01283235382,0.99973621341,0.99996675651
1563.05445873644,1.00003065975,1.00025429363
1563.07533296384,0.99976002649,0.99997996322
1563.09614615468,0.99999291994,1.00020933009
1563.11695934599,0.99997010376,1.00018281201
1563.13783357386,0.99977935422,0.99998868337
1563.15864676470,0.99995907726,1.00016486641
1563.17945995647,1.00016982405,1.00037219751
1563.20033418387,0.99984296219,1.00004193083
1563.22114737518,0.99962139271,0.99981715817
1563.24196056696,0.99903609655,0.99922888801
1563.26283479389,0.99951172193,0.99970180405
1563.28364798566,1.00000423587,1.00019178804
1563.30446117697,0.99994283108,1.00012792718
1563.32533540437,0.99975868113,0.99994177594
1563.34614859661,0.99980800359,0.99998919975
1563.36696178792,0.99968263323,0.99986243571
1563.38783601532,0.99979051598,0.99996932443
1563.40864920709,0.99971375792,0.99989171811
1563.42946239840,0.99998081429,1.00015858353
1563.45033662627,0.99954459050,0.99972240138
1563.47114981804,1.00020623051,1.00038475548
1563.49196300935,0.99961597932,0.99979547179
1563.51283723721,0.99905794514,0.99923900537
1563.53365042899,0.99970449885,0.99988770295
1563.55446362076,1.00000038642,1.00018626832
1563.57533784863,1.00031595131,1.00050517239
1563.59615104040,1.00035734858,1.00055057395
1563.61696423218,0.99909904734,0.99929655731
1563.63783845957,0.99979143179,0.99999420562
1563.65865165135,0.99927048345,0.99947916977
1563.67946484359,0.99977696573,0.99999237528
1563.70033907145,0.99939048508,0.99961308187
1563.72115226369,0.99998045574,1.00021153221
1563.74196545500,0.99966176494,0.99990170965
1563.76283968333,0.99986622576,1.00011587893
1563.78365287511,0.99947183155,0.99973217450
1563.80446606688,0.99965887453,0.99993077209
1563.82534029521,1.00010043908,1.00038480301
1563.84615348699,0.99971091688,1.00000810805
1563.86696667876,0.99922009379,0.99953084576
1563.88784090709,1.00026924769,1.00059488265
1563.90865409933,0.99961080858,0.99995113447
1563.92946729111,1.00041068404,1.00076655793
1563.95034151897,0.99899250597,0.99936372577
1563.97115471167,0.99917658263,0.99956432065
1563.99196790345,0.99809648336,0.99850011575
1564.01284213178,0.99934383502,0.99976508127
1564.03365532355,0.99927466881,0.99971299474
1564.05446851579,0.99929288936,0.99974839263
1564.07534274412,0.99932669410,0.99979980064
1564.09615593636,1.00007045597,1.00056139686
1564.11696912860,0.99950195966,1.00001015402
1564.13784335693,0.99932704001,0.99985267553
1564.15865654917,0.99948334505,1.00002647696
1564.17946974142,0.99926854306,0.99982873076
1564.20034396974,0.99943626232,1.00001348148
1564.22115716198,0.99965313750,1.00024730429
1564.24197035423,0.99902225234,0.99963249876
1564.26284458302,0.99942400524,1.00005054132
1564.28365777526,0.99944192091,1.00008415540
1564.30447096750,0.99935100173,1.00000826758
1564.32534519583,0.99906400140,0.99973568737
1564.34615838854,0.99969065038,1.00037677945
1564.36697158078,0.99907069072,0.99976963254
1564.38784580911,0.99951160293,1.00022356073
1564.40865900135,0.99930921791,1.00003290172
1564.42947219405,0.99914785097,0.99988233218
1564.45034642285,0.99992971515,1.00067509726
1564.47115961555,0.99930190320,1.00005594413
1564.49197280779,0.99941920331,1.00018150624
1564.51284703659,0.99938373491,1.00015334888
1564.53366022883,0.99907094646,0.99984640297
1564.55447342154,0.99915564865,0.99993618126
1564.57534764986,0.99902595793,0.99981014655
1564.59616084304,0.99873591966,0.99952244439
1564.61697403528,0.99942841290,1.00021691493
1564.63784826454,0.99928189135,1.00007081469
1564.65866145678,0.99907575754,0.99986380241
1564.67947464902,0.99923914154,1.00002582396
1564.70034887828,0.99942789466,1.00021221978
1564.72116207099,0.99943672887,1.00021777938
1564.74197526369,0.99940319901,1.00018034529
1564.76284949249,0.99864211382,0.99941366052
1564.78366268519,0.99909971144,0.99986612456
1564.80447587790,0.99932715022,1.00008753362
1564.82535010669,0.99918262307,0.99993585825
1564.84616329940,0.99892074170,0.99966638538
1564.86697649257,0.99899702988,0.99973497817
1564.88785072090,0.99861823030,0.99934743420
1564.90866391407,0.99914503166,0.99986579349
1564.92947710678,0.99879399904,0.99950538607
1564.95035133604,1.00011978487,1.00082262449
1564.97116452921,0.99920005560,0.99989246789
1564.99197772145,0.99923431754,0.99991673389
1565.01285195071,0.99925358656,0.99992599639
1565.03366514388,0.99946036990,1.00012265873
1565.05447833706,0.99933158989,0.99998323655
1565.07535256585,0.99881259142,0.99945364657
1565.09616575856,0.99953079681,1.00016187371
1565.11697895173,0.99975494349,1.00037589959
1565.13785318099,0.99969903547,1.00030993394
1565.15866637370,0.99995792042,1.00055895179
1565.17947956687,0.99981081537,1.00040197335
1565.20035379659,0.99917022094,0.99975157940
1565.22116698930,0.99978234216,1.00035492872
1565.24198018247,0.99917083435,0.99973418688
1565.26285441173,0.99915716348,0.99971216135
1565.28366760444,0.99936198879,0.99990922896
1565.30448079808,0.99940696172,0.99994683189
1565.32535502734,0.99939618205,0.99992924827
1565.34616822051,0.99965534288,1.00018234402
1565.36698141368,0.99939324396,0.99991450161
1565.38785564294,0.99939202756,0.99990827564
1565.40866883611,0.99933576174,0.99984768765
1565.42948202975,0.99944658251,0.99995474872
1565.45035625901,0.99924551188,0.99975047560
1565.47116945218,0.99999855017,1.00050138853
1565.49198264536,1.00000000000,1.00050081049
1565.51285687461,0.99979834390,1.00029780070
1565.53367006825,0.99937148884,0.99986995726
1565.55448325071,0.99943676035,0.99993514206
1565.57535747997,0.99939598498,0.99989476376
1565.59617067361,0.99923573502,0.99973544733
1565.61698386632,0.99967078094,1.00017232122
1565.63785809604,1.00018079782,1.00068474230
1565.65867128968,0.99900496338,0.99951087844
1565.67948448285,0.99873961454,0.99924861309
1565.70035871258,0.99917259879,0.99968569306
1565.72117190622,0.99914363555,0.99966106685
1565.74198509939,0.99953426805,1.00005673240
1565.76285932912,0.99981444689,1.00034248641
1565.78367252275,1.00011136251,1.00064540695
1565.80448571639,0.99915805775,0.99969803194
1565.82535994612,0.99956528575,1.00011251795
1565.84617313975,0.99997221537,1.00052718861
1565.86698633293,0.99996967079,1.00053263833
1565.88786056265,0.99919485583,0.99976585381
1565.90867375629,0.99915151629,0.99973143291
1565.92948694993,0.99908674366,0.99967616187
1565.95036117965,0.99950307501,1.00010275935
1565.97117437329,0.99898441568,0.99959428129
1565.99198756693,0.99908690886,0.99970780779
1566.01286179665,0.99960515884,1.00023771445
1566.03367499076,0.99936063884,1.00000508754
1566.05448818393,0.99933740696,0.99999400780
1566.07536241412,0.99954235368,1.00021197497
1566.09617560776,0.99987533125,1.00055854345
1566.11698880140,0.99913811194,0.99983441730
1566.13786303159,0.99909106243,0.99980152797
1566.17948941886,0.99947910449,1.00021925840
1566.20036364906,0.99935661785,1.00011201251
1566.22117684269,0.99929058120,1.00006143582
1566.24199003680,0.99890138920,0.99968780571
1566.26286426652,0.99874315233,0.99954554286
1566.28367746063,0.99902673089,0.99984545295
1566.30449065473,0.99902299714,0.99985793959
1566.32536488445,0.99955375733,1.00040585338
1566.34617807809,0.99911668884,0.99998487697
1566.36699127220,0.99885665769,0.99974131934
1566.38786550239,0.99954580913,1.00044785239
1566.40867869649,0.99929891125,1.00021743970
1566.42949189013,0.99918022293,1.00011516984
1566.45036612032,0.99915514245,1.00010665326
1566.47117931396,0.99926071171,1.00022867402
1566.49199250806,0.99856979015,0.99955318482
1566.51286673825,0.99902983155,1.00002990819
1566.53367993236,0.99871386902,0.99972937648
1566.55449312646,0.99893990880,0.99997115862
1566.57536735665,0.99893212439,0.99997864039
1566.59618055075,0.99901909395,1.00008055936
1566.61699374486,0.99911289488,1.00018896202
1566.63786797458,0.99881297569,0.99990285995
1566.65868116869,0.99893090923,1.00003458700
1566.67949436326,0.99850229866,0.99961886397
1566.70036859345,0.99878131088,0.99991083738
1566.72118178755,0.99899816099,1.00014004785
1566.74199498165,0.99900531679,1.00015884987
1566.76286921185,0.99875515261,0.99991937587
1566.78368240595,0.99887955108,1.00005412417
1566.80449560052,0.99853865696,0.99972255348
1566.82536983071,0.99896058997,1.00015393942
1566.84618302435,0.99863059764,0.99983160777
1566.86699621938,0.99822610966,0.99943396937
1566.88787044911,0.99845758931,0.99967235106
1566.90868364321,0.99895311637,1.00017415131
1566.92949683778,0.99918560848,1.00041170377
1566.95037106797,0.99879791217,1.00002770927
1566.97118426254,0.99901361065,1.00024689676
1566.99199745618,0.99827867479,0.99951367817
1567.01287168683,0.99912399212,1.00036219047
1567.03368488094,0.99802262485,0.99926088952
1567.05449807504,0.99836183171,0.99960123310
1567.07537230523,0.99860550568,0.99984544825
1567.09618549980,0.99848513500,0.99972480879
1567.11699869437,0.99830243445,0.99954140419
1567.13787292410,0.99792996815,0.99916740232
1567.15868611867,0.99931419812,1.00055203508
1567.17949931324,0.99900106687,1.00023696395
1567.20037354343,0.99907944877,1.00031353251
1567.22118673753,0.99896960936,1.00020152795
1567.24199993210,0.99849672936,0.99972597665
1567.26287416229,0.99894318220,1.00017065127
1567.28368735686,0.99882348662,1.00004842138
1567.30450055096,0.99854562972,0.99976783717
1567.32537478162,0.99925273554,1.00047342024
1567.34618797572,0.99902842560,1.00024656798
1567.36700116983,0.99864434634,0.99985975298
1567.38787540002,0.99879104949,1.00000472500
1567.40868859459,0.99871012080,0.99992184813
1567.42950178916,0.99892876781,1.00013920860
1567.45037601888,0.99874955052,0.99995852098
1567.47118921345,0.99908456172,1.00029304230
1567.49200240755,0.99858687656,0.99979415850
1567.51287663775,0.99835469374,0.99956151602
1567.53375086840,0.99856286249,0.99977029439
1567.55456406251,0.99899452591,1.00020343478
1567.57537725661,0.99824311359,0.99945254462
1567.59625148680,0.99879109599,1.00000327963
1567.61706468090,0.99967876080,1.00089470962
1567.63787787501,0.99847181134,0.99968975230
1567.65875210520,0.99859474978,0.99981689801
1567.67956529930,0.99790701955,0.99913333467
1567.70037849341,0.99886946558,1.00010245436
1567.72125272360,0.99958157747,1.00082213473
1567.74206591723,0.99857514354,0.99982161189
1567.76287911134,0.99881209577,1.00006685743
1567.78375334153,0.99847950022,0.99974267435
1567.80456653563,0.99844985934,0.99972224381
1567.82537972927,0.99934435051,1.00062784780
1567.84625395946,0.99919223385,1.00048628361
1567.86706715310,0.99850571921,0.99980997858
1567.88788034674,0.99843255774,0.99974841638
1567.90875457646,0.99826091986,0.99958872265
1567.92956777010,0.99861167089,0.99995295071
1567.95038096374,0.99926049463,1.00061584435
1567.97125519300,0.99856066069,0.99992884756
1567.99206838664,0.99826769806,0.99964968389
1568.01288158027,0.99821251525,0.99960898266
1568.03375580907,0.99833529490,0.99974685230
1568.05456900271,0.99891133175,1.00033886974
1568.07538219588,0.99857382615,1.00001652080
1568.09625642514,0.99783596561,0.99929358007
1568.11706961831,0.99910325663,1.00057872895
1568.13788281102,0.99880752779,1.00029886435
1568.15875703981,0.99844094079,0.99994838366
1568.17957023252,0.99903102217,1.00055619919
1568.20038342522,0.99760980519,0.99914963235
1568.22125765355,0.99887758562,1.00043651003
1568.24207084626,0.99841519817,0.99999053402
1568.26288403850,0.99863208584,1.00022508042
1568.28375826636,0.99829300717,0.99990265271
1568.30457145860,0.99869152180,1.00031906892
1568.32538464991,0.99822044284,0.99986465282
1568.34625887778,0.99844973100,1.00011145527
1568.36707206909,0.99809867532,0.99977694650
1568.38788526040,0.99811277977,0.99980820667
1568.40875948779,0.99827845697,0.99999124104
1568.42957267817,0.99877637503,1.00050673980
1568.45038586902,0.99783403771,0.99957948108
1569.45038209716,1.01145167493,1.00014965835
1569.47119499138,1.01129373353,0.99990296086
1569.49206892168,1.01102014669,0.99957236934
1569.51288181683,1.01137994925,0.99989698615
1569.53369471151,1.01016967698,0.99869751247
1569.55456864322,1.01146692518,1.00000371729
1569.57538153837,1.01155140227,1.00013674422
1569.59619443398,1.01154333810,1.00020245102
1569.61706836568,1.01125101811,1.00001100810
1569.63788126176,1.01185546253,1.00072811991
1569.65869415831,1.01071889008,0.99974419158
1569.67956809048,1.01080450907,0.99998947927
1569.70038098656,1.01065509192,1.00002033417
1569.76288071275,1.00822032515,0.99824690960
1569.80456754286,1.00948479183,0.99999553632
1569.82538044080,1.00921585674,0.99999529995
1569.84619333828,1.00893634211,0.99999497506
1569.86706727138,1.00864662747,0.99999458330
1569.88788016886,1.00843479412,1.00007887520
1569.90869306680,1.00805206141,1.00000042416
1569.92956700083,1.00747869413,0.99973937962
1569.95044093439,1.00689915529,0.99947677897
1569.97125383234,1.00718574547,1.00007651320
1569.99206673028,1.00656784736,0.99978036939
1570.01294066431,1.00796303986,1.00148608646
1570.03375356272,1.00592591454,0.99978059377
1570.05456646066,1.00581757122,0.99999043844
1570.07544039516,1.00619513424,1.00068188168
1570.09625329310,1.00577463963,1.00057543582
1570.11706619151,1.00448520869,0.99959911055
1570.13794012601,1.00439932386,0.99981538102
1570.15875302441,1.00528240266,1.00098829750
1570.17956592282,1.00461818289,1.00061256355
1570.20043985778,1.00367885206,0.99995373411
1570.22125275619,1.00181955385,0.99836622828
1570.24206565507,1.00246572897,0.99926350501
1570.26293958956,1.00311880349,1.00015741706
1570.28375248797,1.00299215698,1.00026226375
1570.30456538638,1.00194203884,0.99943493523
1570.32543932134,1.00229472756,0.99999697545
1570.34625222022,1.00246248664,1.00036340219
1570.36706511863,1.00131291772,0.99940527377
1570.38793905312,1.00135496226,0.99962671530
1570.40875195200,1.00154569196,0.99998669361
1570.42956485087,1.00150630512,1.00010794843
1570.45043878537,1.00074313561,0.99949778586
1570.47125168424,1.00127717248,1.00017393706
1570.49206458265,1.00147686398,1.00050791582
1570.51293851761,1.00074495749,0.99990342119
1570.53375141602,0.99932914227,0.99860702601
1570.55456431489,0.99954911228,0.99893774191
1570.57543824939,1.00065263773,1.00014473266
1570.59625114826,1.00131081396,1.00089941064
1570.61706404667,1.00071417046,1.00039325211
1570.63793798117,0.99995822332,0.99972142045
1570.65875088004,1.00022661317,1.00006745803
1570.67956377892,0.99990235705,0.99981499281
1570.70043771295,1.00067414848,1.00065339251
1570.72125061182,1.00002598552,1.00006634054
1570.74206351023,0.99970081140,0.99979723216
1570.76293744473,1.00078733852,1.00093559464
1570.78375034314,0.99992612074,1.00012129002
1570.80456324201,0.99958237953,0.99982051694
1570.82543717604,0.99948524184,0.99976269521
1570.84625007492,0.99989517432,1.00020840239
1570.86706297286,1.00005295324,1.00039879805
1570.88793690735,0.99949375009,0.99986897176
1570.90874980576,0.99920349927,0.99960555277
1570.92956270371,0.99942185066,0.99984843604
1570.95043663820,0.99931481313,0.99976400691
1570.97124953661,0.99932118625,0.99979113031
1570.99206243455,0.99920504821,0.99969413349
1571.01293636858,0.99953902069,1.00004627969
1571.03374926699,0.99941800344,0.99994183819
1571.05456216494,0.99953570479,1.00007516737
1571.07543609897,0.99979345862,1.00034755710
1571.09624899691,0.99989224880,1.00045970734
1571.11706189485,0.99925482134,0.99983420162
1571.13793582888,0.99912647738,0.99971693262
1571.15874872683,0.99891646052,0.99951692552
1571.17956162477,0.99926177679,0.99987145393
1571.20043555880,0.99991768456,1.00053605642
1571.22124845628,0.99921235511,0.99983744660
1571.24206135422,0.99924234909,0.99987372096
1571.26293528778,0.99950646626,1.00014349289
1571.28374818526,0.99950255341,1.00014399173
1571.30456108321,0.99952883674,1.00017399044
1571.32543501677,0.99997245939,1.00062088343
1571.34624791425,0.99919857646,0.99984858589
1571.36706081172,0.99867714145,0.99932824214
1571.38793474529,0.99846018537,0.99911180012
1571.40874764277,0.99955985090,1.00021218330
1571.42956053978,0.99924714148,0.99989855416
1571.45043447288,0.99895065165,0.99960067865
1571.47124737035,0.99938866945,1.00003695352
1571.49206026737,0.99883902504,0.99948468729
1571.51293420047,0.99543792452,0.99607829898
1571.53374709794,0.99492893994,0.99556542425
1571.55455999495,0.99467648910,0.99530889395
1571.57543392805,0.99489844916,0.99552660133
1571.59624682507,0.99484525829,0.99546850837
1571.61705972161,0.99557457087,0.99619316817
1571.63793365471,0.99764185709,0.99825614234
1571.65874655172,1.00014298442,1.00075272171
1571.67955944827,0.99922137317,0.99982434703
1571.70043338090,1.00001962549,1.00061651654
1571.72124627745,0.99986665394,1.00045665160
1571.74205917399,0.99927696063,0.99985957381
1571.76293310709,0.99944682792,1.00002250254
1571.78374600317,0.99942676685,0.99999491544
1571.80455890018,0.99923103268,0.99979167636
1571.82543283235,0.99915133778,0.99970424571
1571.84624572843,0.99964547583,1.00019096248
1571.86705862498,0.99964253395,1.00018020511
1571.88793255715,0.99935524436,0.99988477061
1571.90874545369,0.99890536186,0.99942660345
1571.92955834931,0.99943968246,0.99995333132
1571.95043228148,1.00048138120,1.00098756640
1571.97124517756,0.99929725453,0.99979485121
1571.99205807364,0.99979665919,1.00028639196
1572.01293200580,0.99938842271,0.99987008487
1572.03374490142,0.99947864299,0.99995241777
1572.05455779750,0.99923933939,0.99970525074
1572.07543172920,0.99937713997,0.99983530500
1572.09624462482,0.99997892487,1.00042972962
1572.11705752090,0.99947190372,0.99991508622
1572.13793145213,0.99956320427,0.99999903301
1572.15874434775,0.99972605750,1.00015468119
1572.17955724336,0.99966706578,1.00008874646
1572.20043117460,0.99924224129,0.99965682809
1572.22124407021,0.99935394850,0.99976202398
1572.24205696536,0.99934025999,0.99974201083
1572.26293089706,0.99915576226,0.99955129994
1572.28380482784,0.99952566072,0.99991556138
1572.30461772298,1.00012658941,1.00051105694
1572.32543061813,1.00005351502,1.00043276462
1572.34630454937,0.99982328206,1.00019749431
1572.36711744405,0.99951453236,0.99988403831
1572.38793033920,0.99982146185,1.00018690662
1572.40880426997,0.99948859033,0.99985009791
1572.42961716466,0.99932130624,0.99967923649
1572.45043005981,0.99925881663,0.99961368475
1572.47130399058,1.00010406336,1.00045684553
1572.49211688479,1.00012822701,1.00047875084
1572.51292977948,0.99923825630,0.99958673979
1572.53380371025,1.00009699671,1.00044464630
1572.55461660447,0.99996247409,1.00030948048
1572.57542949915,0.99912317077,0.99946964753
1572.59630342945,0.99964502615,0.99999192238
1572.63792921789,0.99935264157,0.99970104574
1572.65880314866,0.99929721593,0.99964697168
1572.67961604241,0.99959112796,0.99994265599
1572.70042893663,0.99940937557,0.99976292609
1572.72130286647,0.99994436203,1.00030042791
1572.74211576069,1.00022449258,1.00058310429
1572.76292865444,0.99939022100,0.99975133533
1572.78380258428,0.99930732118,0.99967126667
1572.80461547803,0.99969848651,1.00006573486
1572.82542837178,1.00011247945,1.00048316094
1572.84630230162,0.99966404429,1.00003789879
1572.86711519491,0.99954693773,0.99992414691
1572.88792808820,0.99996428348,1.00034516937
1572.90880201804,0.99958184315,0.99996610127
1572.92961491132,0.99913206734,0.99951949009
1572.95042780507,0.99995311996,1.00034449963
1572.97130173398,0.99933574963,0.99973034515
1572.99211462727,0.99950901233,0.99990689589
1573.01292752055,0.99928808020,0.99968915436
1573.03380144946,1.00033482927,1.00073930718
1573.05461434275,0.99914752357,0.99955444191
1573.07542723557,0.99930470867,0.99971431394
1573.09630116448,0.99951107342,0.99992320789
1573.11711405776,0.99987571114,1.00029020288
1573.13792695059,0.99991262674,1.00032916185
1573.15880087903,0.99928761894,0.99970544360
1573.17961377185,0.99966037154,1.00007978328
1573.20042666467,0.99968954382,1.00010980270
1573.22130059265,0.99933021993,0.99975092391
1573.24211348547,0.99987938923,1.00030044369
1573.26292637782,0.99991627574,1.00033680889
1573.28380030673,0.99877736448,0.99919676324
1573.30461319908,0.99874850193,0.99916645865
1573.32542609097,0.99893827330,0.99935452171
1573.34630001942,0.99894528454,0.99935927139
1573.36711291131,0.99959294602,1.00000451796
1573.38792580366,0.99952686533,0.99993501141
1573.40879973164,1.00004769338,1.00045223416
1573.42961262353,0.99982914764,1.00022954432
1573.45042551542,0.99945162541,0.99984716098
1573.47129944339,1.00002973938,1.00042055251
1573.49211233528,0.99958313493,0.99996828793
1573.51292522717,0.99930772623,0.99968705065
1573.53379915468,0.99928005662,0.99965323106
1573.55461204611,1.00033669658,1.00070370204
1573.57542493753,0.99994186663,1.00030192776
1573.59629886504,0.99998802142,1.00034088195
1573.61711175647,0.99963169237,0.99997691450
1573.63792464836,0.99906580159,0.99940308164
1573.65879857540,0.99966016933,0.99998966040
1573.67961146683,0.99942626404,0.99974739233
1573.70042435778,0.99971455618,1.00002725067
1573.72129828483,0.99928594599,0.99958962619
1573.74211117625,0.99970374057,0.99999866396
1573.76292406674,0.99939365302,0.99967924645
1573.78379799379,0.99948284455,0.99975910512
1573.80461088475,0.99984498856,1.00011180878
1573.82542377571,1.00034540373,1.00060263349
1573.84629770229,0.99937147756,0.99961850414
1573.86711059278,0.99955931695,0.99979649516
1573.88792348374,0.99946176563,0.99968890785
1573.90879741032,1.00042912735,1.00064640743
1573.92961030034,0.99895914748,0.99916580306
1573.95042319130,0.99938360486,0.99958003884
1573.97129711742,1.00027368502,1.00045979665
1573.99211000791,1.00019917125,1.00037489199
1574.01292289840,1.00016492748,1.00033032539
1574.03379682405,0.99980338163,0.99995822803
1574.05460971454,0.99990303542,1.00004746433
1574.07542260410,0.99969694661,0.99983109400
1574.09629653022,0.99964949578,0.99977320696
1574.11710942024,0.99999193392,1.00010543313
1574.13792231027,1.00014757368,1.00025083482
1574.15879623592,0.99958064226,0.99967371434
1574.17960912548,0.99992243468,1.00000528557
1574.20042201504,0.99957069071,0.99964350162
1574.22129594116,1.00035683180,1.00041980073
1574.24210883072,0.99985676104,0.99990968518
1574.26292172028,0.99978012007,0.99982326620
1574.28379564546,1.00002717838,1.00006055901
1574.30460853456,0.99987392373,0.99989782275
1574.32542142458,1.00028828776,1.00030259720
1574.34629534977,1.00067486542,1.00067987562
1574.36710823886,0.99995603767,0.99995162714
1574.38792112749,0.99974079007,0.99972732309
1574.40879505314,1.00011917914,1.00009664641
1574.42960794223,0.99981549239,0.99978426629
1574.45042083086,1.00075892306,1.00071883995
1574.47129475558,1.00001655345,0.99996803682
1574.49210764421,0.99986923191,0.99981237975
1574.51292053284,1.00032422334,1.00025911820
1574.53379445802,0.99978251427,0.99970934104
1574.55460734665,1.00013486724,1.00005380056
1574.57542023528,1.00045086888,1.00036214505
1574.59629415954,1.00047674875,1.00038062949
1574.61710704817,0.99964276071,0.99953945385
1574.63798097195,1.00038503966,1.00027462155
1574.65879386058,0.99985558588,0.99973831463
1574.67966778483,0.99959554817,0.99947175514
1574.70048067300,0.99990177843,0.99977163161
1574.72129356163,1.00033243603,1.00019603387
1574.74216748541,0.99998438169,0.99984218745
1574.76298037311,1.00009910110,0.99995105041
1574.78379326127,1.00007480489,0.99992139460
1574.80466718506,1.00025747857,1.00009891453
1574.82548007276,1.00021592517,1.00005248066
1574.84629296046,1.00071415946,1.00054586333
1574.86716688378,1.00029671878,1.00012432072
1574.88797977194,1.00015824718,0.99998182064
1574.90879265917,1.00041612960,1.00023584264
1574.92966658296,1.00005953300,0.99987573512
1574.95047947019,0.99981175111,0.99962466277
1574.97129235743,0.99985643582,0.99966612215
1574.99216628075,1.00020869253,1.00001521291
1575.01297916844,1.00033541957,1.00013917377
1575.03379205521,1.00024566309,1.00004681269
1575.05466597807,0.99948097517,0.99927989479
1575.07547886530,1.00041473885,1.00021084798
1575.09629175253,1.00008611853,0.99988003040
1575.11716567492,1.00022737019,1.00001910758
1575.13797856169,1.00030742320,1.00009711759
1575.15879144892,1.00056518067,1.00035279402
1575.17966537131,0.99983509271,0.99962083568
1575.20047825808,1.00056837869,1.00035217614
1575.22129114484,1.00041031047,1.00019223477
1575.24216506723,0.99981722334,0.99959737076
1575.26297795353,1.00002328368,0.99980159839
1575.28379084030,1.00025880888,1.00003516438
1575.30466476269,1.00016985982,0.99994432840
1575.32547764853,1.00007423996,0.99984682348
1575.34629053483,1.00038030004,1.00015078756
1575.36716445675,0.99999278655,0.99976133736
1575.38797734305,1.00009002209,0.99985640543
1575.40879022935,1.00062293707,1.00038704983
1575.42966415081,1.00029729457,1.00005910033
1575.45047703665,1.00025844295,1.00001787430
1575.47128992295,1.00068681176,1.00044339772
1575.49216384441,1.00082557981,1.00057938928
1575.51297673024,0.99974019315,0.99949141075
1575.53378961608,1.00013804389,0.99988606416
1575.55466353707,1.00095838481,1.00070285903
1575.57547642244,1.00006829626,0.99980954219
1575.59628930781,1.00010759946,0.99984502209
1575.61716322973,1.00062556783,1.00035892019
1575.63797611464,0.99966647997,0.99939591921
1575.65878900001,1.00059237661,1.00031715431
1575.67966292100,1.00011324470,0.99983338793
1575.70047580637,1.00020303773,0.99991838918
1575.72128869127,0.99958918687,0.99929959206
1575.76297549717,1.00020885630,0.99990847638
1575.78378838208,1.00043400714,1.00012795774
1575.80466230260,0.99990362678,0.99959190254
1575.82547518704,1.00062587031,1.00030819889
1575.84628807195,1.00057574949,1.00025189550
1575.86716199294,1.00100025776,1.00067006535
1575.88797487691,1.00042814330,1.00009194220
1575.90878776135,0.99981649566,0.99947406835
1575.92966168188,1.00019248168,0.99984349151
1575.95047456631,1.00022744452,0.99987176961
1575.97128745029,1.00038403526,1.00002175035
1575.99216137081,1.00118744896,1.00081819433
1576.01297424035,0.99977050436,0.99939498401
1576.03378712479,1.00033424390,0.99995183892
1576.05466104439,1.00003446716,0.99964538685
1576.07547392836,1.00062911952,1.00023289479
1576.09628681233,1.00046316491,1.00006021325
1576.11716073193,1.00058311823,1.00017320570
1576.13797361590,1.00039632880,0.99997958164
1576.15878649987,1.00034741747,0.99992401825
1576.17966041900,1.00067754218,1.00024709031
1576.20047330298,1.00063982942,1.00020271957
1576.22128618602,0.99987011686,0.99942667427
1576.24216010515,1.00053418821,1.00008389695
1576.26297298865,1.00045755327,1.00000062377
1576.28378587216,1.00087060397,1.00040692964
1576.30465979083,1.00067778624,1.00020800394
1576.32547267433,1.00044724428,0.99997113612
1576.34628555737,1.00025400229,0.99977191070
1576.36715947604,1.00010846977,0.99962037389
1576.38797235908,0.99976019425,0.99926643422
1576.40878524212,0.99887707874,0.99837792596
1576.42965916079,1.00008477418,0.99957942021
1576.45047204336,1.00056768630,1.00005660714
1576.47128492640,1.00029753623,0.99978123456
1576.49215884507,1.00049316383,0.99997151884
1576.51297172718,1.00050682844,0.99998029139
1576.53378461022,1.00010953866,0.99957820864
1576.55465852842,1.00041133862,0.99987520215
1576.57547141006,1.00028292485,0.99974221173
1576.59628429264,1.00078331658,1.00023804273
1576.61715821084,1.00061849964,1.00006890694
1576.63797109295,1.00051928050,0.99996569156
1576.65878397506,1.00112186517,1.00056412808
1576.67965789279,1.00071027797,1.00014883787
1576.70047077490,1.00059563174,1.00003091988
1576.72128365701,1.00043697445,0.99986889746
1576.74215757428,1.00033847399,0.99976711775
1576.76297045639,1.00018179154,0.99960742833
1576.78378333803,1.00035479930,0.99977747799
1576.80465725530,1.00076838738,1.00018808664
1576.82547013694,1.00082728282,1.00024444538
1576.84628301859,1.00071826243,1.00013310536
1576.86715693586,1.00079845724,1.00021122748
1576.88796981703,1.00051143357,0.99992234701
1576.90878269821,1.00072028559,1.00012916959
1576.92965661548,1.00013029045,0.99953797486
1576.95046949666,1.00101975504,1.00042560159
1576.97128237784,1.00054813051,0.99995294653
1576.99215629464,0.99972859282,0.99913282504
1577.01296917535,1.00134701698,1.00074956937
1577.03378205653,1.00076084086,1.00016302803
1577.05465597287,1.00057115339,0.99997309648
1577.07546885405,1.00011890883,0.99952100315
1577.09628173476,1.00020248443,0.99960452878
1577.11715565110,1.00095664927,1.00035836194
1577.13796853181,1.00050912916,0.99991158582
1577.15878141206,1.00071598641,1.00011867699
1577.17965532793,1.00021157367,0.99961563716
1577.20046820864,1.00062012906,1.00002490226
1577.22128108889,1.00085783983,1.00026366332
1577.24215500476,1.00129509596,1.00070197131
1577.26302892063,1.00055570262,0.99996456470
1577.28384180088,1.00074826152,1.00015867804
1577.30465468112,1.00024835251,0.99966085003
1577.32552859653,1.00055177590,0.99996600136
1577.34634147631,1.00091065350,1.00032657571
1577.36715435656,1.00033879449,0.99975719441
1577.38802827150,1.00076388613,1.00018430298
1577.40884115128,1.00078929317,1.00021184028
1577.42965403106,1.00098584413,1.00041054243
1577.45052794646,1.00041565287,0.99984294220
1577.47134082578,1.00007413582,0.99950388321
1577.49215370510,1.00045220877,0.99988412313
1577.51302762004,1.00050715043,0.99994141629
1577.53384049935,1.00034736768,0.99978410620
1577.55465337867,1.00049918039,0.99993821614
1577.57552729361,1.00054133626,0.99998249289
1577.59634017246,1.00062556853,1.00006882283
1577.61715305177,1.00025767494,0.99970339698
1577.63802696625,1.00009648110,0.99954431698
1577.65883984510,1.00000886455,0.99945865406
1577.67965272395,1.00112673991,1.00057782176
1577.70052663796,1.00054939538,1.00000258096
1577.72133951681,1.00088498773,1.00033977767
1577.74215239566,1.00054362874,0.99999991522
1577.76302630967,1.00064832554,1.00010598501
1577.78383918805,1.00092733964,1.00038615898
1577.80465206644,1.00067694111,1.00013661081
1577.82552598044,1.00103588560,1.00049631511
1577.84633885883,1.00036434922,0.99982573631
1577.86715173675,1.00089794134,1.00035939871
1577.88802565075,1.00104551756,1.00050713393
1577.90883852914,1.00015750727,0.99961936304
1577.92965140659,1.00027058598,0.99973202356
1577.95052532014,1.00072402246,1.00018462007
1577.97133819805,1.00083203177,1.00029161772
1577.99215107551,1.00052948120,0.99998815823
1578.01302498905,1.00042234230,0.99987976685
1578.03383786650,1.00006455125,0.99952062172
1578.05465074396,1.00017890421,0.99963300687
1578.07552465750,1.00061509674,1.00006693573
1578.09633753449,0.99992501335,0.99937496807
1578.11715041194,1.00056923062,1.00001632891
1578.13802432502,1.00029865434,0.99974304344
1578.15883720154,1.00052781411,0.99996933571
1578.17965007899,1.00064680323,1.00008504129
1578.20052399160,0.99978987920,0.99922526494
1578.22133686813,1.00033561792,0.99976724115
1578.24214974511,1.00101289045,1.00044043384
1578.26302365772,1.00032982454,0.99975394698
1578.28383653471,1.00125846499,1.00067799930
1578.30464941077,0.99998311782,0.99939910502
1578.32552332338,1.00041167878,0.99982300831
1578.34633619990,1.00067237976,1.00007902824
1578.36714907596,1.00072486909,1.00012683945
1578.38802298810,1.00104547731,1.00044236926
1578.40883586416,1.00033837923,0.99973057566
1578.42964874068,1.00129121252,1.00067770365
1578.45052265283,1.00122709783,1.00060850226
1578.47133552842,1.00076468545,1.00014101373
1578.49214840448,1.00054623234,0.99991709787
1578.51302231615,1.00079530674,1.00016041544
1578.53383519175,1.00077141473,1.00013070028
1578.55464806780,1.00063701978,0.99999055391
1578.57552197902,1.00147532881,1.00082224060
1578.59633485461,1.00062183835,0.99996335037
1578.61714772973,1.00113410410,1.00046908130
1578.63802164095,1.00038408834,0.99971325166
1578.65883451607,1.00072628527,1.00004878583
1578.67964739166,1.00047250736,0.99978886725
1578.70052130241,1.00092899679,1.00023849115
1578.72133417800,1.00054733802,0.99985054466
1578.74214705266,1.00078230297,1.00007879352
1578.76302096341,1.00008113165,0.99937168636
1578.78383383853,1.00049488122,0.99977871111
1578.80464671319,1.00031757046,0.99959521626
1578.82552062348,1.00088269672,1.00015373908
1578.84633349814,1.00048070545,0.99974584779
1578.88802028308,1.00030868900,0.99956264607
1578.90883315727,1.00055577198,0.99980418540
1578.92964603193,1.00016063863,0.99940434882
1578.95051994175,1.00041627493,0.99965502868
1578.97133281594,1.00064261044,0.99987702333
1578.99214568967,1.00071389206,0.99994431974
1579.01301959995,1.00088533335,1.00011217438
1579.03383247368,1.00065306762,0.99987722962
1579.05464534741,1.00136202245,1.00058337023
1579.07551925676,1.00152966548,1.00074897561
1579.09633213095,1.00092420031,1.00014302933
1579.11714500422,1.00058687060,0.99980524833
1579.13801891357,1.00117120019,1.00038935979
1579.15883178683,1.00119986743,1.00041871964
1579.17964466056,1.00071196316,0.99993274445
1579.20051856944,1.00061691599,0.99984027233
1579.22133144271,1.00062845092,0.99985513310
1579.24214431597,1.00082737664,1.00005783617
1579.26301822485,1.00029176464,0.99952751752
1579.28383109719,1.00085537226,1.00009665102
1579.30464397045,1.00076570330,1.00001395903
1579.32551787887,1.00056969111,0.99982595461
1579.34633075166,1.00071087489,0.99997584817
1579.36714362400,1.00072644591,1.00000141399
1579.38801753242,1.00094871867,1.00023448758
1579.40883040521,1.00093644758,1.00023449792
1579.42964327754,1.00082606381,1.00013753548
1579.45051718550,0.99946914443,0.99879618462
1579.47133005783,1.00034333215,0.99968550382
1579.49214293016,0.99926238298,0.99862239670
1579.51301683765,1.00051600239,0.99989343861
1579.53382970998,1.00024195179,0.99963885147
1579.55464258138,1.00069252722,1.00010929164
1579.57551648887,1.00107754937,1.00051506879
1579.59632936073,1.00048826364,0.99994803521
1579.61714223260,1.00030671320,0.99978909645
1579.63801613962,1.00105361330,1.00055897604
1579.65882901102,1.00010391948,0.99963345372
1579.67964188242,1.00045140523,1.00000520253
1579.70051578898,1.00031930231,0.99989782133
1579.72132866038,1.00026986078,0.99987342087
1579.74214153178,0.99991711990,0.99954607068
1579.76301543834,1.00047670561,1.00013095340
1579.78382830927,1.00040941253,1.00008918782
1579.80464118021,1.00088744509,1.00059258510
1579.82551508676,0.99986672205,0.99959765578
1579.84632795723,1.00020373889,0.99996008483
1579.86714082817,1.00044044006,1.00022176174
1579.88801473379,1.00040598513,1.00021222893
1579.90882760426,0.99986797774,0.99969887070
1579.92964047473,0.99965941308,0.99951428669
1579.95051438082,0.99944093963,0.99931930980
1579.97132725036,1.00025464814,1.00015568902
1579.99214012083,1.00155920990,1.00148220594
1580.01301402645,0.99993186947,0.99987656319
1580.03382689599,1.00051261155,1.00047778580
1580.05463976599,0.99959526258,0.99958012936
1580.07551367162,1.00031568505,1.00031914322
1580.09632654069,0.99964739205,0.99966836593
1580.11713941023,0.99995678407,0.99999409635
1580.13801331539,1.00049755959,1.00055004052
1580.15882618492,0.99959102519,0.99965716366
1580.17963905400,1.00031873536,1.00039738513
1580.20051295869,1.00085687579,1.00094654637
1580.22132582776,0.99952176221,0.99962048963
1580.24213869637,1.00016947188,1.00027607441
1580.26301260060,0.99963259342,0.99974521750
1580.28382546967,0.99961097090,0.99972824096
1580.30463833828,0.99928004939,0.99940049772
1580.32551224250,1.00036947848,1.00049220522
1580.34632511111,0.99946550873,0.99958878003
1580.36719901487,0.99968036296,0.99980348195
1580.38801188301,0.99994390645,1.00006574635
1580.40888578631,1.00030598642,1.00042548495
1580.42969865445,0.99979049640,0.99990677422
1580.45051152213,1.00010060820,1.00021316575
1580.47138542589,0.99992028381,1.00002840971
1580.49219829356,0.99998760669,1.00009067247
1580.51301116124,0.99950381152,0.99960128584
1580.53388506407,0.99984291911,0.99993458505
1580.55469793174,1.00025456813,1.00034018952
1580.57551079849,1.00004017917,1.00011928397
1580.59638470132,1.00017483311,1.00024762840
1580.61719756853,0.99937868793,0.99944493151
1580.63801043574,0.99769980298,0.99775951196
1580.65888433764,0.99577610374,0.99582970228
1580.67969720438,0.99524978030,0.99529753641
1580.70051007112,0.99557347400,0.99561560776
1580.72138397349,0.99530530619,0.99534244492
1580.74219683977,0.99578420091,0.99581684633
1580.76300970605,0.99736863710,0.99739735121
1580.78388360795,1.00014681969,1.00017257334
1580.80469647329,0.99935502248,0.99937843255
1580.82550933957,0.99994204516,0.99996403848
1580.84638324147,1.00035179851,1.00037350270
1580.86719610635,0.99996198014,0.99998439114
1580.88800897263,0.99967867503,0.99970286733
1580.90888287313,0.99999278481,1.00002032272
1580.92969573895,0.99987650815,0.99990869172
1580.95050860383,1.00029637737,1.00033453711
1580.97138250433,0.99937793892,0.99942362933
1580.99219536968,0.99974894496,0.99980400885
1581.01300823456,0.99968823372,0.99975414025
1581.03388213506,0.99992298439,1.00000166265
1581.05469499901,1.00046912117,1.00056215669
1581.07550786342,1.00019324648,1.00030211745
1581.09638176346,0.99991818049,1.00004436912
1581.11719462788,1.00030638376,1.00045134805
1581.13800749183,0.99969317765,0.99985808029
1581.15888139140,0.99971159969,0.99989784518
1581.17969425488,0.99985208065,1.00006088844
1581.20050711930,0.99949376970,0.99972616416
1581.22138101794,1.00000481899,1.00026202080
1581.24219388142,0.99924665636,0.99952940688
1581.26300674491,0.99958246663,0.99989196011
1581.28388064308,0.99905928770,0.99939608884
1581.30469350656,0.99975856842,1.00012375166
1581.32550636912,0.99975595704,1.00015024139
1581.34638026729,0.99987639287,1.00030030916
1581.36719313031,0.99839930009,0.99885272826
1581.38800599286,0.99909392570,0.99957842634
1581.40887989011,0.99963111584,1.00014689097
1581.42969275266,0.99937737806,0.99992438812
1581.45050561428,0.99912087535,0.99969958176
1581.47137951152,1.00027714648,1.00088851761
1581.49219237361,0.99929007962,0.99993293220
1581.51300523523,0.99917151557,0.99984649415
1581.53387913201,0.99935952337,1.00006683936
1581.55469199317,0.99899841336,0.99973767460
1581.57550485432,0.99906118880,0.99983246287
1581.59637875063,0.99929589833,1.00009926987
1581.61719161179,0.99915734461,0.99999204141
1581.63800447248,0.99967159328,1.00053775668
1581.65887836833,0.99950923890,1.00040623582
1581.67969122855,0.99892988093,0.99985660025
1581.70050408877,0.99878058523,0.99973698817
1581.72137798415,0.99918008945,1.00016599469
1581.74219084391,0.99845163478,0.99946532513
1581.76300370367,0.99910866285,1.00015058971
1582.78387129167,1.00248324026,0.99927431080
1582.80468415003,1.00381846812,1.00016339103
1582.82549700839,1.00389625840,0.99983048046
1582.84637090284,1.00509983438,1.00064734800
1582.86718376167,1.00479821657,0.99999589008
1582.88799662143,1.00659448735,1.00146052373
1582.90887051588,1.00614672398,1.00071880251
1582.92968337564,1.00544488072,0.99975261516
1582.95049623586,1.00591851313,0.99998152337
1582.97137013124,1.00627307466,1.00011639045
1582.99218299193,1.00595067187,0.99960338826
1583.01299585262,1.00575288984,0.99923782635
1583.03386974894,1.00737644312,1.00070401574
1583.05468260963,1.00757327936,1.00077522965
1583.07549547078,1.00677299602,0.99987710933
1583.09636936802,1.00701029093,1.00002990147
1583.11718222965,1.00721765251,1.00017259825
1583.13799509173,1.00656456587,0.99947935704
1583.15886898898,1.00685297171,0.99973910645
1583.17968185153,1.00734797255,1.00022113844
1583.20049471408,1.00673970160,0.99962391523
1583.22136861226,1.00691858319,0.99982401817
1583.24218147481,1.00739682863,1.00033619287
1583.26299433829,1.00549168219,0.99849557794
1583.28386823647,1.00649926832,0.99956040539
1583.30468109995,1.00686214352,0.99999761218
1583.32549396297,1.00714884222,1.00037047591
1583.34636786254,1.00667638411,1.00000054107
1583.36718072649,1.00679145103,1.00022393300
1583.42968035350,1.00521965595,0.99904124569
1583.47136711748,1.00592485682,1.00003049298
1583.49217998143,1.00556853428,0.99982851858
1583.51299284585,1.00558451688,1.00000110521
1583.53386674635,1.00574165393,1.00031817118
1583.55467961077,1.00548724880,1.00022820401
1583.57549247565,1.00498454289,0.99989377417
1583.59636637615,1.00520020713,1.00027669364
1583.61717924057,1.00456159139,0.99981057084
1583.63799210591,1.00495314580,1.00037166118
1583.65886600642,1.00506904280,1.00066039635
1583.67967887130,1.00343827928,0.99921028708
1583.70049173618,1.00436768270,1.00031044667
1583.72136563715,1.00379642989,0.99991756020
1583.74217850249,1.00366714589,0.99996439876
1583.76299136784,1.00338419297,0.99985836243
1583.78386526881,1.00341934473,1.00006980673
1583.80467813369,1.00278613026,0.99961412266
1583.82549099950,1.00310244296,1.00010449293
1583.84636490047,1.00329167973,1.00046784089
1583.86717776582,1.00299265433,1.00034267772
1583.88799063163,1.00227564089,0.99979896984
1583.90886453260,1.00212726495,0.99982169163
1583.92967739841,1.00149819656,0.99936213738
1583.95049026376,1.00262508815,1.00065291415
1583.97136416472,1.00132430465,0.99951891446
1583.99217703007,1.00159306896,0.99994854223
1584.01298989635,1.00204058915,1.00055394150
1584.03386379732,1.00179666277,1.00046590580
1584.05467666266,1.00026338725,0.99908667517
1584.07548952894,1.00113096993,1.00010161234
1584.09636342991,1.00067703727,0.99979328312
1584.11717629572,1.00027414115,0.99953110059
1584.13798916154,1.00061888345,1.00001162427
1584.15886306250,1.00079240802,1.00031708912
1584.17967592832,1.00047238741,1.00012377630
1584.20048879413,1.00041364517,1.00018686673
1584.22136269510,1.00072059662,1.00061038001
1584.24217556091,0.99990128269,0.99990175948
1584.26298842626,1.00021781066,1.00032334500
1584.28386232769,0.99997838005,1.00018286137
1584.30467519350,0.99989102796,1.00018797450
1584.32548805932,0.99975966707,1.00014250264
1584.34636196075,0.99921786710,0.99968031086
1584.36717482656,0.99902857908,0.99956454897
1584.38798769191,0.99956773300,1.00017175099
1584.40886159334,0.99977302271,1.00043957630
1584.42967445869,0.99908320993,0.99980595479
1584.45048732450,0.99865123013,0.99942493006
1584.47136122594,0.99855312553,0.99937318833
1584.49217409128,0.99888994071,0.99975172908
1584.51298695663,0.99912731032,1.00002611223
1584.53386085760,0.99908631505,1.00001759441
1584.55467372341,0.99870421499,0.99966340759
1584.57548658876,0.99916931713,1.00015324255
1584.59636048973,0.99951333680,1.00051789703
1584.61717335554,0.99868607252,0.99970668142
1584.63798622089,0.99946704712,1.00050164685
1584.65886012185,0.99828511347,0.99932868581
1584.67967298720,0.99886065860,0.99991187268
1584.70048585255,0.99873860476,0.99979392589
1584.72135975352,0.99921530514,1.00027298018
1584.74217261933,0.99949414116,1.00055139495
1584.76298548421,0.99919978418,1.00025386182
1584.78385938518,0.99955825332,1.00060805222
1584.80467225052,0.99801723969,0.99905862445
1584.82548511541,0.99917185094,1.00020620477
1584.84635901684,0.99900087978,1.00002562909
1584.86723291734,0.99903065774,1.00004457794
1584.88804578222,0.99881822107,0.99982029306
1584.90885864757,0.99926929861,1.00025929037
1584.92973254807,0.99859203295,0.99956841230
1584.95054541342,0.99876227346,0.99972545843
1584.97135827830,0.99978032622,1.00073111889
1584.99223217880,0.99980648223,1.00074380629
1585.01304504368,0.99896518031,0.99988847248
1585.03385790857,0.99855386539,0.99946413632
1585.05473180907,0.99935799995,1.00025689004
1585.07554467395,0.99881049279,0.99969785697
1585.09635753883,0.99888437836,0.99976148988
1585.11723143933,0.99929641694,1.00016440324
1585.13804430421,0.99904287431,0.99990217000
1585.15885716863,0.99876753421,0.99961848297
1585.17973106913,0.99947664674,1.00032103872
1585.20054393401,0.99904514652,0.99988261267
1585.22135679843,0.99948955374,1.00032166374
1585.24223069847,0.99877546722,0.99960173523
1585.26304356335,0.99901624445,0.99983805940
1585.28385642776,0.99957124678,1.00038946025
1585.30473032780,0.99888112213,0.99969507330
1585.32554319222,0.99955462575,1.00036590329
1585.34635605663,0.99887286756,0.99968096786
1585.36722995667,0.99923324111,1.00003936606
1585.38804282062,0.99948628761,1.00029082660
1585.40885568503,0.99992143701,1.00072477419
1585.42972958507,0.99883896161,0.99964023650
1585.45054244902,0.99952105026,1.00032191758
1585.47135531297,0.99883685024,0.99963633451
1585.49222921301,0.99980563727,1.00060530009
1585.51304207742,0.99864086649,0.99943923999
1585.53385494137,0.99905432048,0.99985284559
1585.55472884048,0.99864213165,0.99944014845
1585.57554170443,0.99852195805,0.99931975960
1585.59635456884,0.99958096363,1.00037961130
1585.61722846795,0.99939838471,1.00019664785
1585.63804133190,0.99934111643,1.00013915485
1585.65885419585,0.99840121860,0.99919832764
1585.67972809542,0.99890267142,0.99969976336
1585.70054095890,0.99837372840,0.99916998105
1585.72135382239,0.99862519098,0.99942092877
1585.74222772149,0.99875034067,0.99954522418
1585.76304058544,0.99904380187,0.99983784538
1585.78385344893,0.99932372652,1.00011656070
1585.80472734803,0.99961311063,1.00040420508
1585.82554021152,0.99895646883,0.99974507561
1585.84635307500,0.99980442928,1.00059119861
1585.86722697411,0.99954489974,1.00032860063
1585.88803983713,0.99923793582,1.00001805549
1585.90885270061,0.99868679332,0.99946272671
1585.95053946273,0.99902545101,0.99979341738
1585.97135232575,0.99918220299,0.99994539879
1585.99222622439,0.99928130034,1.00003932241
1586.01303908741,0.99978048610,1.00053321708
1586.03385195090,0.99909258195,0.99983906958
1586.05472584907,0.99902000784,0.99975988140
1586.07553871255,0.99869648354,0.99942944065
1586.09635157511,0.99917864920,0.99990486270
1586.11722547375,0.99938004876,1.00009871329
1586.13803833630,0.99962879610,1.00033964403
1586.15885119932,0.99940544799,1.00010778560
1586.17972509749,0.99892564333,0.99961893869
1586.20053796005,0.99946835296,1.00015289775
1586.22135082260,1.00000866876,1.00068397413
1586.24222472077,0.99952785588,1.00019293359
1586.26303758333,0.99910634179,0.99976076340
1586.28385044588,0.99935222397,0.99999601117
1586.30472434405,0.99952255497,1.00015535657
1586.32553720614,0.99974383452,1.00036514170
1586.34635006869,0.99928868340,0.99989784024
1586.36722396640,0.99944794696,1.00004473536
1586.38803682849,0.99944236999,1.00002627243
1586.40884969104,0.99904772896,0.99961828516
1586.42972358875,0.99897459014,0.99953151333
1586.45053645130,0.99880541571,0.99934817922
1586.47134931339,1.00000295522,1.00053192965
1586.49222321063,0.99954250535,1.00005626669
1586.51303607272,0.99954188712,1.00004026162
1586.53384893481,0.99962621615,1.00010894715
1586.55472283205,0.99923069043,0.99969701505
1586.57553569367,0.99978474258,1.00023468440
1586.59634855576,0.99923146786,0.99966423104
1586.61722245300,0.99934759527,0.99976306039
1586.63803531462,0.99984631100,1.00024414990
1586.65884817624,0.99956546374,0.99994524374
1586.67972207302,0.99921485847,0.99957602864
1586.70053493511,0.99968545918,1.00002807630
1586.72134779627,1.00006279616,1.00038681308
1586.74222169351,0.99965075777,0.99995544313
1586.76303455466,0.99993360455,1.00021905410
1586.78384741629,0.99972495668,0.99999091019
1586.80472131306,0.99970212042,0.99994851334
1586.82553417422,0.99964233152,0.99986891867
1586.84634703584,0.99953733236,0.99974410756
1586.86722093262,0.99939317687,0.99958001853
1586.88803379377,1.00023449431,1.00040169287
1586.90884665446,1.00001668104,1.00016398827
1586.92972055124,1.00040824389,1.00053580653
1586.95053341240,1.00027599851,1.00038380507
1586.97134627309,0.99998748979,1.00007559212
1586.99222016986,0.99974344846,0.99981204052
1587.01303303009,1.00047405508,1.00052343356
1587.03384589124,1.00006166720,1.00009194914
1587.05471978756,0.99962959878,0.99964074084
1587.07553264825,0.99992415509,0.99991676473
1587.09634550847,1.00049994450,1.00047394455
1587.11721940525,0.99988491624,0.99984081583
1587.13803226594,0.99987398124,0.99981212324
1587.15884512616,1.00000642233,0.99992703473
1587.17971902201,0.99952283401,0.99942644901
1587.20053188270,1.00007421359,0.99996120756
1587.22134474292,1.00041834565,1.00028884697
1587.24221863877,1.00010558307,0.99996039190
1587.26303149899,1.00018522697,1.00002500567
1587.28384435922,0.99963678873,0.99946188366
1587.30471825460,1.00057203307,1.00038265628
1587.32553111482,1.00008780138,0.99988516886
1587.34634397505,1.00055599485,1.00034015264
1587.36721786996,0.99996423688,0.99973636881
1587.38803073019,0.99963532845,0.99939550521
1587.40884359041,1.00027223263,1.00002129173
1587.42971748579,1.00031281737,1.00005113960
1587.45053034555,1.00031035956,1.00003867109
1587.47134320578,1.00068988917,1.00040844034
1587.49221710069,1.00045401071,1.00016356938
1587.51302995998,1.00035631206,1.00005755639
1587.53384281974,1.00072398919,1.00041725497
1587.55471671466,1.00047407691,1.00015979101
1587.57552957442,1.00027846944,0.99995709499
1587.59634243418,1.00066664603,1.00033870944
1587.61721632862,1.00073353523,1.00039949662
1587.63802918838,0.99984748606,0.99950790677
1587.65884204768,0.99992012869,0.99957528353
1587.67971594213,0.99979686026,0.99944729352
1587.70052880142,0.99993286890,0.99957884726
1587.72134166025,1.00050230639,1.00014391169
1587.74221555470,0.99994389687,0.99958212870
1587.76302841399,1.00076932089,1.00040391609
1587.78384127328,1.00038339380,1.00001515072
1587.80471516773,1.00053490434,1.00016386424
1587.82552802656,1.00045909945,1.00008582313
1587.84634088539,1.00015852110,0.99978333157
1587.86721477937,0.99998044837,0.99960353888
1587.88802763820,1.00013233116,0.99975381567
1587.90884049702,1.00020742168,0.99982768633
1587.92971439101,1.00025053500,0.99987006838
1587.95052724984,1.00036577872,0.99998455330
1587.97134010820,1.00057279640,1.00019101535
1587.99221400218,1.00057553443,1.00019351396
1588.01302686054,1.00065133311,1.00026928369
1588.03383971890,1.00081127358,1.00042928231
1588.05471361335,1.00059966127,1.00021798916
1588.07552647125,1.00080007801,1.00041892551
1588.09633932961,1.00070300208,1.00032236336
1588.11721322313,0.99969544611,0.99931614330
1588.13802608149,1.00039173491,1.00001300208
1588.15883893939,1.00046500456,1.00008719738
1588.17971283337,1.00081556097,1.00043881358
1588.20052569080,1.00022117500,0.99984608111
1588.22133854916,1.00005051439,0.99967679488
1588.24221244222,1.00044133778,1.00006890230
1588.26302530011,1.00115595098,1.00078491909
1588.28383815754,1.00068003166,1.00031072578
1588.30471205106,1.00019252436,0.99982518556
1588.32552490896,0.99911300857,0.99874773246
1588.34633776639,1.00032458410,0.99996089078
1588.36721165944,1.00031840759,0.99995674225
1588.38802451687,1.00069738750,1.00033761165
1588.40883737430,1.00074135418,1.00038370834
1588.42971126735,1.00050513152,1.00014971542
1588.45052412432,0.99973241912,0.99937942119
1588.47133698221,0.99982271787,0.99947171283
1588.49221087433,0.99985193451,0.99950342049
1588.51302373223,0.99936790758,0.99902158615
1588.53383658873,1.00049385887,1.00014953096
1588.55471048178,0.99998588781,0.99964399811
1588.57552333875,1.00031195710,0.99997210090
1588.59633619571,1.00057684523,1.00023928298
1588.61721008783,1.00037749993,1.00004226924
1588.63802294480,1.00045539891,1.00012228742
1588.65883580176,1.00049701405,1.00016615331
1588.67970969388,0.99998522671,0.99965679867
1588.70052255085,1.00042442735,1.00009800033
1588.72133540735,1.00059433699,1.00026988097
1588.74220929947,1.00059493997,1.00027251021
1588.76302215643,0.99991534053,0.99959527397
1588.78383501247,0.99916503243,0.99884711058
1588.80470890459,0.99912159758,0.99880547498
1588.82552176109,0.99974980770,0.99943527290
1588.84633461758,0.99965918956,0.99934646969
1588.86720850877,1.00025374553,0.99994250797
1588.88808240090,1.00037160082,1.00006187592
1588.90889525739,1.00016841703,0.99986006576
1588.92970811296,1.00061879680,1.00031185640
1588.95058200508,1.00002010988,0.99971454451
1588.97139486065,1.00004380018,0.99973941899
1588.99220771668,1.00066592326,1.00036218723
1589.01308160834,1.00007477761,0.99977205504
1589.03389446437,1.00095938596,1.00065711112
1589.07558121113,0.99982301241,0.99952227191
1589.09639406716,1.00051481949,1.00021387089
1589.11720692273,1.00034637669,1.00004571712
1589.13808079949,1.00004172839,0.99974116038
1589.15889365505,1.00083555409,1.00053450902
1589.17970651062,1.00052876911,1.00022745871
1589.20058040135,1.00051629438,1.00021451095
1589.22139325691,1.00069832666,1.00039565378
1589.24220611248,1.00061724982,1.00031364778
1589.26308000321,1.00152609479,1.00122102380
1589.28389285831,0.99977448822,0.99946852147
1589.30470571341,1.00021384735,0.99990607788
1589.32557960413,1.00057924453,1.00026969375
1589.34639245924,1.00056773973,1.00025616606
1589.36720531434,1.00067978415,1.00036591049
1589.38807920460,1.00001029550,0.99969412999
1589.40889205970,1.00016597854,0.99984702328
1589.42970491434,1.00065197618,1.00032976646
1589.45057880459,0.99982391096,0.99949863276
1589.47139165923,1.00041250944,1.00008370270
1589.49220451433,1.00002531334,0.99969282159
1589.51307840459,1.00047046426,1.00013365301
1589.53389125876,0.99958786588,0.99924706490
1589.55470411340,1.00023785612,0.99989218645
1589.57557800366,1.00058235419,1.00023155925
1589.59639085783,1.00040443167,1.00004845549
1589.61720371246,0.99991424508,0.99955296409
1589.63807760226,1.00066176540,1.00029437346
1589.65889045643,1.00036330030,0.99998994056
1589.67970331106,1.00060283197,1.00022306568
1589.70057719992,1.00042255393,1.00003654014
1589.72139005410,1.00038411717,0.99999156429
1589.74220290827,1.00062911234,1.00022978869
1589.76307679759,0.99740330785,0.99699849970
1589.78388965176,0.99626826299,0.99585715148
1589.80470250547,0.99576871819,0.99535105226
1589.82557639480,0.99568730751,0.99526315301
1589.84638924850,0.99539177320,0.99496098680
1589.86720210221,0.99661166766,0.99617394341
1589.88807599153,0.99781373880,0.99736906904
1589.90888884570,1.00045787287,1.00000582861
1589.92970169894,0.99993476453,0.99947712107
1589.95057558827,1.00080556845,1.00034180507
1589.97138844151,1.00011242400,0.99964362179
1589.99220129475,1.00035759816,0.99988355802
1590.01307518361,1.00076311908,1.00028411931
1590.03388803732,1.00080114125,1.00031795163
1590.05470089009,1.00074741246,1.00026031575
1590.07557477895,1.00068221189,1.00019157169
1590.09638763173,1.00019906583,0.99970592286
1590.11720048543,1.00028200913,0.99978632363
1590.13807437336,0.99997950946,0.99948218754
1590.15888722660,1.00050617657,1.00000740121
1590.17970007937,1.00044912038,0.99994989689
1590.20057396777,0.99976739113,0.99926874595
1590.22138682054,1.00055070358,1.00005250181
1590.24219967332,1.00103248724,1.00053583377
1590.26307356078,1.00035851369,0.99986445816
1590.28388641356,1.00097332061,1.00048218005
1590.30469926633,1.00035005458,0.99986327041
1590.32557315426,1.00005283865,0.99957120132
1590.34638600703,1.00076273360,1.00028671367
1590.36719885981,1.00005372614,0.99958507054
1590.38807274727,1.00109763691,1.00063624201
1590.40888559911,1.00038942748,0.99993717585
1590.42969845142,1.00033825782,0.99989567991
1590.45057233935,1.00061292385,1.00018059291
1590.47138519119,1.00011320719,0.99969228954
1590.49219804397,1.00091873996,1.00050904760
1590.51307193143,1.00053465850,1.00013751776
1590.53388478281,1.00081315169,1.00042865620
1590.55469763465,1.00068455348,1.00031357709
1590.57557152258,1.00051573644,1.00015864797
1590.59638437396,1.00105218241,1.00070909338
1590.61719722580,1.00003478472,0.99970634039
1590.63807111280,1.00059121860,1.00027737273
1590.65888396464,1.00034558742,1.00004659659
1590.67969681602,1.00003138480,0.99974773826
1590.70057070302,1.00055935798,1.00029034373
1590.72138355440,0.99969028895,0.99943675447
1590.74219640577,0.99929839266,0.99905984094
1590.76307029231,0.99984518459,0.99962139431
1590.78388314368,1.00039755896,1.00018830726
1590.80469599552,1.00073490309,1.00054000992
1590.82556988159,0.99977146003,0.99959093184
1590.84638273297,0.99995141085,0.99978455380
1590.86719558388,0.99994272584,0.99978921664
1590.88806947041,1.00021561593,1.00007493842
1590.90888232132,0.99979001736,0.99966179154
1590.92969517224,1.00005707534,0.99994061478
1590.95056905877,1.00032611118,1.00022058769
1590.97138190921,0.99973175868,0.99963666424
1590.99219476013,1.00052266310,1.00043703342
1591.01306864573,1.00042044721,1.00034353081
1591.03388149664,0.99977852348,0.99970940218
1591.05469434708,0.99957377179,0.99951145579
1591.07556823269,0.99966050309,0.99960402026
1591.09638108360,1.00046505689,1.00041341792
1591.11719393404,1.00006716204,1.00001900057
1591.13806781964,1.00036929576,1.00032362383
1591.15888067009,1.00004085631,0.99999651060
1591.17969352007,0.99948585829,0.99944189462
1591.20056740567,1.00035515206,1.00031019622
1591.22138025565,1.00006164515,1.00001515283
1591.24219310610,0.99927813595,0.99922905959
1591.26306699123,0.99980282866,0.99975062801
1591.28387984075,1.00012131347,1.00006492382
1591.30469269073,1.00004458988,0.99998343653
1591.32556657586,1.00057914340,1.00051270978
1591.34637942584,1.00075433808,1.00068204798
1591.36719227536,1.00031234133,1.00023400250
1591.38806616003,1.00002862751,0.99994351688
1591.40887901001,1.00004124325,0.99994909916
1591.42969185906,1.00046263330,1.00036317664
1591.45056574419,1.00094392918,1.00083702825
1591.47137859371,1.00016152937,1.00004708306
1591.49219144275,1.00010486046,0.99998291144
1591.51306532742,1.00031753329,1.00018769001
1591.53387817647,1.00006635281,0.99992903346
1591.55469102599,1.00065097192,1.00050605934
1591.57556491019,1.00011142581,0.99995932094
1591.59637775924,0.99990542370,0.99974643883
1591.61719060829,1.00012284779,0.99995715397
1591.63806449249,0.99991839198,0.99974653576
1591.65887734154,1.00000826251,0.99983067074
1591.67969019013,1.00015795328,0.99997509079
1591.70056407433,1.00002322738,0.99983574196
1591.72137692291,0.99987766513,0.99968627507
1591.74218977150,1.00027294652,1.00007814332
1591.76306365523,0.99986681016,0.99966970312
1591.78387650428,0.99978182858,0.99958318953
1591.80468935240,1.00051054290,1.00031104373
1591.82556323567,1.00012275635,0.99992369203
1591.84637608472,1.00002977417,0.99983215834
1591.86718893284,0.99953402782,0.99933901120
1591.88806281611,0.99976578459,0.99957441595
1591.90887566423,0.99999326548,0.99980673899
1591.92968851235,1.00004925711,0.99986879792
1591.95056239562,0.99960458435,0.99943123349
1591.97137524374,1.00051004876,1.00034452926
1591.99218809139,0.99997212838,0.99981575461
1592.01306197466,0.99955062157,0.99940420064
1592.03387482231,1.00005509848,0.99991933005
1592.05468766997,1.00007939735,0.99995518683
1592.07556155324,1.00053657976,1.00042471395
1592.09637440089,1.00000000000,0.99990118526
1592.11718724808,1.00054658839,1.00046143369
1592.13806113089,0.99987331403,0.99980239852
1592.15887397807,1.00012995114,1.00007391863
1592.20056070853,0.99975360831,0.99972834281
1592.22137355572,1.00073271788,1.00072365142
1592.24218640244,0.99971250867,0.99971977840
1592.26306028478,1.00038109766,1.00040500880
1592.28387313150,1.00004583519,1.00008660829
1592.30468597868,0.99974274090,0.99980042669
1592.32555986103,1.00036858119,1.00044347782
1592.34637270775,0.99986581567,0.99995784136
1592.36718555447,1.00050259878,1.00061186130
1592.38805943634,0.99969407808,0.99982053644
1592.40887228306,0.99943199071,0.99957545776
1592.42968512978,0.99945826373,0.99961847947
1592.45055901119,0.99954265330,0.99971962946
1592.47137185745,1.00031498476,1.00050844053
1592.49218470370,0.99980789455,1.00001734890
1592.51305858558,0.99952989093,0.99975490290
1592.53387143183,0.99938075314,0.99962110718
1592.55468427809,0.99996819947,1.00022348360
1592.57555815950,1.00046283919,1.00073262851
1592.59637100529,0.99918200590,0.99946521484
1592.61718385154,0.99933109915,0.99962734300
1592.63805773249,1.00036801850,1.00067697957
1592.65887057828,0.99993387047,1.00025426728
1592.67968342407,0.99921095152,0.99954220163
1592.70055730501,0.99910182436,0.99944328798
1592.72137015080,0.99979109106,1.00014239125
1592.74218299659,0.99925103609,0.99961126568
1592.76305687707,1.00051026236,1.00087942026
1592.78386972239,0.99997407198,1.00035078622
1592.80468256818,0.99979815713,1.00018220021
1592.82555644820,0.99966273302,1.00005352198
1592.84636929352,0.99917532668,0.99957224297
1592.86718213884,0.99944372851,0.99984665372
1592.88805601886,0.99963035750,1.00003854584
1592.90886886418,0.99993104226,1.00034430429
1592.92968170904,0.99961425777,1.00003180158
1592.95055558858,0.99942772360,0.99984912445
1592.97136843391,0.99950281514,0.99992800406
1592.99218127830,0.99955224738,0.99998085618
1593.01305515878,0.99932860164,0.99976003571
1593.03386800317,0.99956584361,1.00000012311
1593.05468084756,0.99956737201,1.00000397777
1593.07555472711,0.99949249714,0.99993127638
1593.09636757150,0.99959010785,1.00003065929
1593.11718041589,0.99913618097,0.99957820131
1593.13805429544,0.99933547374,0.99977907269
1593.15886713937,0.99972018341,1.00016526523
1593.17967998376,0.99951511824,0.99996106283
1593.20055386284,0.99946213698,0.99990913119
1593.22136670677,0.99995531526,1.00040354418
1593.24217955116,1.00018049721,1.00062936409
1593.26305342978,0.99926583440,0.99971506578
1593.28386627324,0.99922357577,0.99967356311
1593.30467911717,0.99933790750,0.99978848290
1593.32555299578,0.99895937308,0.99941055256
1593.34636583924,0.99939742711,0.99984940066
1593.36717868270,0.99978000050,1.00023286281
1593.38805256085,0.99940099251,0.99985445824
1593.40886540478,0.99950705148,0.99996145978
1593.42967824824,0.99996735855,1.00042281132
1593.45055212639,0.99975000708,1.00020643445
1593.47136496892,0.99970942337,1.00016702505
1593.49217781238,0.99916468447,0.99962322899
1593.51305169007,0.99980792110,1.00026825201
1593.53386453306,0.99923295338,0.99969439069
1593.55467737559,0.99952331350,0.99998661421
1593.57555125374,0.99903975512,0.99950467937
1593.59636409627,0.99957650328,1.00004358564
1593.61717693880,0.99999015914,1.00045946323
1593.63805081602,0.99962975923,1.00010104116
1593.65886365855,0.99982235397,1.00029623202
1593.67967650108,0.99985325678,1.00032965488
1593.70055037830,0.99988044234,1.00035959751
1593.72136322036,0.99950487734,0.99998683415
1593.74217606196,0.99922018912,0.99970498944
1593.76304993918,0.99901582207,0.99950386106
1593.78386278125,0.99987050300,1.00036253885
1593.80467562284,0.99971769250,1.00021335125
1593.82554949960,0.99938486039,0.99988434914
1593.84636234120,0.99962044365,1.00012416544
1593.86717518279,0.99990704359,1.00041520527
1593.88804905908,0.99963595049,1.00014862662
1593.90886190068,0.99921065904,0.99972800581
1593.92967474181,0.99980350528,1.00032622967
1593.95054861810,0.99983155440,1.00035972227
1593.97136145923,0.99941935132,0.99995284734
1593.99217430083,0.99920669932,0.99974598433
1594.01304817619,0.99940581391,0.99995140831
1594.03386101732,0.99875881684,0.99931049441
1594.05467385799,1.00007197184,1.00063105838
1594.07554773381,0.99911022853,0.99967581241
1594.09636057448,0.99938711012,0.99996024559
1594.11717341514,0.99926109343,0.99984178921
1594.13804729050,0.99913940995,0.99972790526
1594.15886013070,0.99899360759,0.99959036316
1594.17967297090,0.99928947861,0.99989487894
1594.20054684626,0.99962039102,1.00023505936
1594.22135968599,0.99904625168,0.99966968908
1594.24217252620,0.99974278694,1.00037614563
1594.26304640062,0.99946762611,1.00011059291
1594.28385924036,0.99932582145,0.99997883612
1594.30467208009,0.99892694669,0.99959013406
1594.32554595452,0.99926900081,0.99994338918
1594.34635879379,0.99955154010,1.00023703676
1594.36717163306,0.99927912459,0.99997582644
1594.38804550795,0.99957427169,1.00028299261
1594.40885834675,0.99893474204,0.99965493478
1594.42967118602,0.99949606577,1.00022901309
1594.45054505998,0.99876545600,0.99951026833
1594.47135789879,0.99969878810,1.00045718655
1594.49217073759,0.99935071628,1.00012197523
1594.51304461109,0.99955162699,1.00033658626
1594.53385744942,1.00000906002,1.00080828854
1594.55467028823,0.99906286381,0.99987517370
1594.57554416126,0.99868372839,0.99951021863
1594.59635699959,0.99853560913,0.99937658290
1594.61716983747,0.99850232401,0.99935811427
1594.63804371050,0.99942070411,1.00029249815
1594.65885654837,0.99902499710,0.99991195532
1594.67966938624,0.99902914982,0.99993174095
1594.70054325880,0.99894121749,0.99985983471
1594.72135609621,0.99892477750,0.99985960469
1594.74216893408,0.99951569355,1.00046778648
1594.76304280572,0.99977366148,1.00074295657
1594.78385564312,0.99940624933,1.00039225835
1594.80466848006,0.99868806492,0.99969066244
1594.82554235216,0.99879058527,0.99981106237
1594.84635518910,0.99908772264,1.00012640525
1594.86716802604,0.99881493989,0.99987165421
1594.88804189721,0.99913335116,1.00020872415
1594.90885473415,0.99881226630,0.99990614728
1594.92966757016,0.99885709727,0.99997000181
1594.95054144133,0.99908556874,1.00021830422
1594.97135427734,0.99836020932,0.99951168533
1594.99216711381,0.99788766225,0.99905892272
1595.01304098452,0.99803984452,0.99923173628
1595.03385382006,0.99910349642,1.00031802917
1595.05466665560,0.99879317541,1.00002905402
1595.07554052630,0.99907732098,1.00033641570
1595.09635336138,0.99787999414,0.99916071624
1595.11716619693,0.99853243955,0.99983798695
1595.13804006670,0.99889194096,1.00022297098
1595.15885290178,0.99867219724,1.00002889777
1595.17966573639,0.99848790818,0.99987103438
1595.20053960616,0.99812138028,0.99953191930
1595.22135244031,0.99876089127,1.00020128897
1595.24216527492,0.99865027100,1.00012047746
1595.26303914376,0.99894279019,1.00044466030
1595.28385197790,0.99803155845,0.99956463744
1595.30466481205,0.99885251815,1.00042054103
1595.32553868042,0.99865797970,1.00026092832
1595.34635151410,0.99845852122,1.00009751073
1595.36716434779,0.99804168840,0.99971801343
1595.38803821569,0.99853099481,1.00024779547
1595.40885104891,0.99778561875,0.99954219756
1595.42966388213,0.99820645908,1.00000641168
1595.45053775003,0.99802583187,0.99987011764
1595.47135058278,0.99849185732,1.00038312175
1595.49216341553,0.99820557054,1.00014443200
1595.51303728297,0.99806380336,1.00005219888
1595.53385011479,0.99743604176,0.99947487992
1595.55466294708,0.99789573490,0.99998926597
1595.57553681405,0.99811115395,1.00026117805
1595.59634964587,0.99767764708,0.99988455226
1595.61716247769,0.99772566030,0.99999270643
1595.63803634420,0.99772243187,1.00005190229
1595.65884917602,0.99760158182,0.99999529309
1596.80465911888,1.00220054821,1.00030501935
1596.82553313021,1.00177726627,0.99967402734
1596.84634610685,1.00188947268,0.99959811848
1596.86715908349,1.00272627000,1.00026371052
1596.88803309528,1.00227996208,0.99966704946
1596.90884607146,1.00340527611,1.00065593820
1596.92965904856,1.00311462117,1.00024906998
1596.95053306036,1.00430520971,1.00133484606
1596.97134603700,1.00298164232,0.99992938480
1596.99215901364,1.00279776728,0.99967466581
1597.01303302543,1.00334828024,1.00016569941
1597.03384600254,1.00290372542,0.99967753221
1597.05465897964,1.00331598684,1.00005555087
1597.07553299144,1.00358871391,1.00030587832
1597.09634596854,1.00301857257,0.99972714872
1597.11715894612,1.00335863632,1.00006514595
1597.13803295791,1.00310635270,0.99982200622
1597.15884593548,1.00353679186,1.00026791286
1597.17965891305,1.00302315663,0.99978018487
1597.20053292532,1.00285344926,0.99964238449
1597.22134590242,1.00369304232,1.00051673926
1597.24215887999,1.00295005077,0.99981887077
1597.26303289272,1.00329649955,1.00021190173
1597.28384587029,1.00279991454,0.99976829046
1597.30465884786,1.00303871738,1.00006068861
1597.32553286059,1.00254092741,0.99962128673
1597.34634583816,1.00310949551,1.00024705031
1597.36715881573,1.00292013897,1.00011755677
1597.38803282846,1.00221622510,0.99947537328
1597.40884580649,1.00274925835,1.00006603769
1597.42965878453,1.00253165052,0.99990678745
1597.45053279726,1.00237348618,0.99980455134
1597.47134577530,1.00307226137,1.00055435822
1597.49215875333,1.00273084615,1.00026304173
1597.51303276606,1.00237774975,0.99995576256
1597.53384574456,1.00246343632,1.00008096500
1597.55465872260,1.00309275580,1.00074270790
1597.57553273579,1.00208311246,0.99976265846
1597.59634571383,1.00215299542,0.99985307095
1597.61715869186,1.00262914698,1.00034240692
1597.63803270459,1.00202781650,0.99975053365
1597.65884568356,1.00196989234,0.99969464356
1597.67965866206,1.00186278990,0.99958445542
1597.70053267479,1.00240591003,1.00011718113
1597.72134565329,1.00240007042,1.00009743786
1597.74215863179,1.00297207164,1.00064908310
1597.76303264499,1.00252566557,1.00018015794
1597.78384562349,1.00253850569,1.00016525266
1597.80465860199,1.00257777535,1.00017243245
1597.82553261518,1.00243472539,0.99999381109
1597.84634559415,1.00206223836,0.99958300414
1597.86715857266,1.00253766595,1.00001456459
1597.88803258585,1.00249997535,0.99993142972
1597.90884556435,1.00240763595,0.99979082427
1597.92965854285,1.00299651331,1.00032725932
1597.95053255651,1.00261984734,0.99989821867
1597.97134553548,1.00237586169,0.99959987327
1597.99215851398,1.00285200135,1.00001786906
1598.01303252717,1.00254213217,0.99965041082
1598.03384550614,1.00314620892,1.00019306320
1598.05465848511,1.00317389119,1.00016027426
1598.07553249830,1.00292516721,0.99985086057
1598.09634547727,1.00214441882,0.99901124264
1598.11715845577,1.00394143417,1.00074079887
1598.13803246990,1.00360097697,1.00033961488
1598.15884544840,1.00347499134,1.00015271720
1598.17965842690,1.00280470277,0.99942408724
1598.20053244103,1.00357057872,1.00012737591
1598.22134541953,1.00478269789,1.00127681199
1598.24215839803,1.00324531167,0.99968766826
1598.26303241216,1.00316437904,0.99955145546
1598.28384539066,1.00380453768,1.00013561272
1598.30465836963,1.00371531297,0.99999552295
1598.32553238329,1.00392464842,1.00015490524
1598.34634536225,1.00370291571,0.99988769330
1598.36715834076,1.00378508685,0.99992585307
1598.38803235488,1.00427743303,1.00037484671
1598.40884533385,1.00403056831,1.00008998909
1598.42965831235,1.00353896541,0.99956387789
1598.45053232647,1.00440438458,1.00039154062
1598.47134530498,1.00404737669,1.00000390102
1598.49215828348,1.00417269290,1.00009902732
1598.51303229760,1.00400171216,0.99990096115
1598.53384527657,1.00417225024,1.00004503876
1598.55465825554,1.00451344497,1.00036107871
1598.57553226920,1.00378906255,0.99961785519
1598.59634524770,1.00447919402,1.00028493173
1598.61715822713,1.00404778702,0.99983728489
1598.63803224079,1.00430066307,1.00007236125
1598.65884521976,1.00477479349,1.00052964921
1598.67965819826,1.00386902413,0.99961441679
1598.70053221192,1.00453484173,1.00026553896
1598.72134519089,1.00467550588,1.00039515532
1598.74215816986,1.00394667046,0.99966040681
1598.76303218398,1.00480427755,1.00050663299
1598.78384516248,1.00423906349,0.99993742704
1598.80465814145,1.00447291152,1.00016504978
1598.82553215511,1.00473063065,1.00041738873
1598.84634513408,1.00445227554,1.00013702331
1598.86715811258,1.00455485951,1.00023726695
1598.88803212624,1.00133609452,0.99703103448
1598.90884510521,0.99990673744,0.99560758631
1598.92965808418,0.99971035867,0.99541240633
1598.95053209784,0.99958924303,0.99529299278
1598.97134507634,1.00042960072,0.99613151216
1598.99215805531,0.99984515564,0.99555217772
1599.01303206896,1.00110233420,0.99680691636
1599.03384504793,1.00389338791,0.99958931671
1599.05465802690,1.00471979069,1.00041597630
1599.07553204056,1.00445525360,1.00015672749
1599.09634501906,1.00407118341,0.99977869182
1599.11715799803,1.00430702157,1.00001803241
1599.13803201122,1.00419502999,0.99991174145
1599.15884499019,1.00416805178,0.99988986320
1599.17965796869,1.00413041447,0.99985772704
1599.20053198282,1.00381352947,0.99954776690
1599.22134496132,1.00471348675,1.00044960004
1599.24215793982,1.00452266005,1.00026551993
1599.26303195348,1.00454297965,1.00029192783
1599.28384493198,1.00399223433,0.99974956561
1599.30465791095,1.00385980372,0.99962398365
1599.32553192461,1.00469151012,1.00045859372
1599.34634490311,1.00400107586,0.99977771448
1599.36715788208,1.00431715333,1.00009887322
1599.38803189481,1.00374513102,0.99953601673
1599.40884487424,1.00383836048,0.99963561922
1599.42965785228,1.00480899684,1.00060884366
1599.45053186594,1.00408345222,0.99989309765
1599.47134484444,1.00430657382,1.00012229295
1599.49215782294,1.00402067288,0.99984399265
1599.51303183660,1.00411582692,0.99994551715
1599.53384481464,1.00341636592,0.99925572283
1599.55465779360,1.00370237625,0.99954719226
1599.57553180680,1.00411620874,0.99996595940
1599.59634478530,1.00432156091,1.00017699336
1599.61715776380,1.00460114613,1.00046195728
1599.63803177699,1.00479410992,1.00066030344
1599.65884475596,1.00360086496,0.99947837506
1599.67965773400,1.00440812331,1.00028837388
1599.70053174766,1.00396373707,0.99985186421
1599.72134472569,1.00395735626,0.99985096988
1599.74215770420,1.00440002448,1.00029752784
1599.76303171739,1.00430189984,1.00020514759
1599.78384469589,1.00364989372,0.99956114133
1599.80465767439,1.00417042222,1.00008441733
1599.82553168712,1.00404716311,0.99996652731
1599.84634466562,1.00431971181,1.00024248095
1599.86715764413,1.00416410007,1.00009177545
1599.88803165732,1.00377293379,0.99970623102
1599.90884463582,1.00392498171,0.99986134293
1599.92965761386,1.00462310757,1.00056032555
1599.97134460509,1.00426377446,1.00020897697
1599.99215758312,1.00401381303,0.99996311159
1600.01303159306,1.00352322040,0.99947746492
1600.03384457156,1.00347884995,0.99943612124
1600.05465754960,1.00406044217,1.00001821993
1600.07553156232,1.00412981601,1.00008992676
1600.09634454083,1.00401186175,0.99997482159
1600.11715751840,1.00422346538,1.00018818694
1600.13803153159,1.00382916019,0.99979795902
1600.15884450963,1.00399902628,0.99996939877
1600.17965748766,1.00431079767,1.00028241290
1600.20053150086,1.00463186396,1.00060456742
1600.22134447889,1.00414407873,1.00012123124
1600.24215745693,1.00429598252,1.00027490176
1600.26303146966,1.00378417206,0.99976775202
1600.28384444769,1.00358940510,0.99957613802
1600.30465742573,1.00409407254,1.00008139967
1600.32553143846,1.00422324497,1.00021266856
1600.34634441603,1.00483155821,1.00082152314
1600.36715739407,1.00366773214,0.99966507157
1600.38803140679,1.00409350476,1.00009235231
1600.40884438483,1.00476139126,1.00076078565
1600.42965736240,1.00389348724,0.99989966156
1600.45053137513,1.00373048043,0.99974086437
1600.47134435270,1.00313621008,0.99915275243
1600.49215733074,1.00404287480,1.00005985405
1600.51303134346,1.00384746289,0.99986937257
1600.53384432150,1.00361514045,0.99964236248
1600.55465729907,1.00329207264,0.99932520116
1600.57553131133,1.00473311541,1.00076553706
1600.59634428937,1.00442109201,1.00045997270
1600.61715726694,1.00378575336,0.99983260072
1600.63803127920,1.00361638694,0.99966971764
1600.65884425724,1.00405247057,1.00011026158
1600.67965723434,1.00390132152,0.99996635527
1600.70053124707,1.00446133671,1.00053106607
1600.72134422464,1.00268260508,0.99876664726
1600.74215720221,1.00381197420,0.99989944195
1600.76303121448,1.00357967139,0.99967635403
1600.78384419158,1.00406368296,1.00016703420
1600.80465716962,1.00405113157,1.00016367650
1600.82553118188,1.00386147806,0.99998437571
1600.84634415898,1.00370149984,0.99983522608
1600.86715713656,1.00405484002,1.00019789480
1600.88803114882,1.00440504207,1.00055792045
1600.90884412639,1.00368989309,0.99985738425
1600.92965710349,1.00356574887,0.99974606135
1600.95053111529,1.00320473694,0.99939947874
1600.97134409286,1.00327008008,0.99947822397
1600.99215706997,1.00431162506,1.00053020987
1601.01303108223,1.00386602488,1.00010113400
1601.03384405933,1.00354229521,0.99979441058
1601.05465703644,1.00381412994,1.00008162088
1601.07553104870,1.00308616287,0.99937333352
1601.09634402627,1.00410246103,1.00040381118
1601.11715700291,1.00379827363,1.00011951219
1601.13803101517,1.00343756036,0.99977947651
1601.15884399228,1.00295130684,0.99931529222
1601.17965696938,1.00308384656,0.99946824510
1601.20053098118,1.00300721028,0.99941372769
1601.22134395782,1.00258204431,0.99901298730
1601.24215693539,1.00329247597,0.99974452208
1601.26303094719,1.00354795476,1.00002368705
1601.28384392429,1.00361273558,1.00011378327
1601.30465690093,1.00351174762,1.00003940183
1601.32553091273,1.00332390476,0.99987976649
1601.34634388983,1.00330171941,0.99988592849
1601.36715686647,1.00319640935,0.99981019706
1601.38803087827,1.00281573951,0.99946121033
1601.40884385491,1.00302648682,0.99970237175
1601.42965683201,1.00354669314,1.00025270433
1601.45053084334,1.00315273023,0.99989282479
1601.47134382045,1.00381581412,1.00058728134
1601.49215679709,1.00347541055,1.00028184751
1601.51303080842,1.00262453567,0.99946800412
1601.53384378506,1.00306142642,0.99993821679
1601.55465676170,1.00348483678,1.00039561768
1601.57553077303,1.00353977201,1.00048593491
1601.59634375013,1.00276129885,0.99974535676
1601.61715672677,1.00223117433,0.99925257399
1601.63803073764,1.00271564112,0.99977136814
1601.65884371474,1.00293068542,1.00002167728
1601.67965669138,1.00329227916,1.00041789617
1601.70053070225,1.00345168484,1.00061252733
1601.72134367889,1.00324200404,1.00043887921
1601.74215665553,1.00361001511,1.00084084102
1601.76303066639,1.00293134734,1.00019876581
1601.78384364303,1.00279543831,1.00009735025
1601.80465661921,1.00252925689,0.99986552594
1601.82553063054,1.00256624338,0.99993558304
1601.84634360718,1.00278991371,1.00019089357
1601.86715658335,1.00198831770,0.99942298437
1601.88803059375,1.00287245138,1.00033589884
1601.90884357039,1.00247038036,0.99996445176
1601.92965654656,1.00223774553,0.99976140589
1601.95053055743,1.00200915962,0.99956143634
1601.97134353407,1.00208732612,0.99966604066
1601.99215651024,1.00214938445,0.99975339191
1602.01303052111,1.00222760761,0.99985592292
1602.03384349728,1.00258741770,1.00023772100
1602.05465647345,1.00247371332,1.00014593150
1602.07553048432,1.00245607872,1.00014832147
1602.09634346049,1.00190037876,0.99961244744
1602.11715643620,1.00249075973,1.00021837297
1602.13803044660,1.00221275236,0.99995621931
1602.15884342277,1.00228797449,1.00004483193
1602.17965639848,1.00242503213,1.00019407423
1602.20053040935,1.00213611305,0.99991662116
1602.22134338552,1.00158540196,0.99937652057
1602.24215636123,1.00248091185,1.00027862205
1602.26303037209,1.00207277089,0.99987851369
1602.28384334780,1.00232828599,1.00013965545
1602.30465632351,1.00308270354,1.00089754509
1602.32553033438,1.00213508045,0.99995626834
1602.34634330962,1.00239367057,1.00021762757
1602.36715628579,1.00235264534,1.00017954673
1602.38803029573,1.00192358516,0.99975343841
1602.40884327143,1.00205140834,0.99988253091
1602.42965624761,1.00196620854,0.99979858587
1602.45053025801,1.00154620987,0.99938009020
1602.47134323325,1.00263670683,1.00046846668
1602.49215620896,1.00235151985,1.00018389642
1602.51303021936,1.00186067788,0.99969399700
1602.53384319460,1.00267296601,1.00050452843
1602.55465617031,1.00203583172,0.99986841523
1602.57553018071,1.00205796163,0.99989037834
1602.59634315548,1.00206766445,0.99989994123
1602.61715613119,1.00235599071,1.00018800069
1602.63803014113,1.00163829814,0.99947257374
1602.65884311683,1.00143703231,0.99927269401
1602.67965609161,1.00207019165,0.99990603117
1602.70053010248,1.00271494784,1.00055141819
1602.72134307725,1.00190849788,0.99974932457
1602.74215605296,1.00220415783,1.00004791610
1602.76303006243,1.00226784455,1.00011562962
1602.78384303767,1.00140019113,0.99925506940
1602.80465601245,1.00213548692,0.99999485671
1602.82553002331,1.00210825709,0.99997494110
1602.84634299809,1.00206847205,0.99994344823
1602.86715597287,1.00200498828,0.99988985244
1602.88802998280,1.00078369675,0.99868171221
1602.90884295804,1.00206262664,0.99996997040
1602.92965593282,1.00203643831,0.99995692184
1602.95052994275,1.00187769889,0.99981302249
1602.97134291753,1.00169570575,0.99964698313
1602.99215589277,1.00254384511,1.00050969441
1603.01302990224,1.00231368750,1.00029773521
1603.03384287702,1.00233254983,1.00033512507
1603.05465585180,1.00277841765,1.00079939320
1603.09634283651,1.00172871566,0.99979339514
1603.11715581128,1.00236921515,1.00045455929
1603.13802982029,1.00218316591,1.00029183557
1603.15884279506,1.00119479912,0.99932875821
1603.17965576984,1.00118935772,0.99934734667
1603.20052977931,1.00247912469,1.00065962600
1603.22134275408,1.00126668498,0.99947471904
1603.24215572188,1.00215918295,1.00039145194
1603.26302973134,1.00140576591,0.99966589178
1603.28384270566,1.00152333556,0.99981002756
1603.30465567997,1.00195563688,1.00026884890
1603.32552968943,1.00257649486,1.00091641608
1603.34634266421,1.00139814548,0.99976797914
1603.36715563852,1.00169231633,1.00008999928
1603.38802964753,1.00220761095,1.00063305218
1603.40884262184,1.00144403739,0.99989947869
1603.42965559615,1.00173981396,1.00022349062
1603.45052960562,1.00211178576,1.00062407963
1603.47134257993,1.00185620068,1.00039804851
1603.49215555424,1.00091301064,0.99948526102
1603.51302956324,1.00141588882,1.00001634888
1603.53384253709,1.00104737818,0.99967750931
1603.55465551140,1.00076127008,0.99942070419
1603.57552952040,1.00197121831,1.00065786060
1603.59634249425,1.00089865022,0.99961526013
1603.61715546809,1.00133532126,1.00007958988
1603.63802947756,1.00130844915,1.00008085185
1603.65884245094,1.00094127663,0.99974210211
1603.67965542525,1.00044668828,0.99927547174
1603.70052943379,1.00142436895,1.00027940153
1603.72134240810,1.00105122169,0.99993323242
1603.74215538194,1.00037515276,0.99928445351
1603.76302939048,1.00067030047,0.99960546654
1603.78384236433,1.00150860080,1.00046860867
1603.80465533817,1.00114418139,1.00013029351
1603.82552934671,1.00095791581,0.99996910530
1603.84634232102,1.00091635610,0.99995223742
1603.86715529440,1.00057420010,0.99963457833
1603.88802930294,1.00036125892,0.99944576243
1603.90884227632,1.00119595381,1.00030292500
1603.92965525016,1.00095481102,1.00008486702
1603.95052925870,1.00135125557,1.00050348932
1603.97134223208,1.00085635592,1.00003092527
1603.99215520546,1.00040794078,0.99960431145
1604.01302921399,1.00053671080,0.99975405593
1604.03384218784,1.00171331634,1.00095001005
1604.05465516122,1.00022735523,0.99948518285
1604.07552916929,1.00031710069,0.99959427053
1604.09634214267,1.00059176977,0.99988744136
1604.11715511605,1.00062449462,0.99993836824
1604.13802912412,1.00043821408,0.99977008045
1604.15884209750,1.00138501542,1.00073329752
1604.17965507088,1.00056129683,0.99992655399
1604.20052907895,1.00078342163,1.00016462357
1604.22134205233,1.00020732296,0.99960388624
1604.24215502571,1.00049792764,0.99990908728
1604.26302903378,0.99890818338,0.99833431366
1604.28384200670,1.00029398799,0.99973242412
1604.30465498008,0.99980708745,0.99925853570
1604.32552898768,1.00058263347,1.00004557114
1604.34634196060,1.00135697386,1.00083070488
1604.36715493398,1.00074020366,1.00022474608
1604.38802894158,1.00059190031,1.00008640925
1604.40878087981,1.00079269558,1.00029592271
1604.42965488741,1.00040071207,0.99991271184
1604.45046786033,1.00088197576,1.00040148870
1604.47128083324,0.99985568142,0.99938295083
1604.49215484131,1.00007042212,0.99960402172
1604.51296781376,1.00066647012,1.00020575065
1604.53378078667,1.00046553051,1.00001038472
1604.55465479428,0.99950538699,0.99905567779
1604.57546776719,1.00101027731,1.00056418303
1604.59628073964,1.00021122051,0.99976953270
1604.61715474725,1.00042131828,0.99998323149
1604.63796771970,1.00028790564,0.99985309404
1604.65878069261,1.00027311617,0.99984117032
1604.67965469975,1.00072171100,1.00029219368
1604.70046767220,1.00054076983,1.00011371359
1604.72128064558,1.00053647016,1.00011144168
1604.74215465225,1.00001658067,0.99959355969
1604.76296762517,1.00011511318,0.99969371824
1604.78378059762,0.99992739752,0.99950751087
1604.80465460476,1.00117564583,1.00075654676
1604.82546757720,1.00077984829,1.00036222614
1604.84628054919,1.00058789865,1.00017154840
1604.86715455679,1.00069734134,1.00028213748
1604.88796752878,1.00045500894,1.00004085895
1604.90878050122,1.00024026624,0.99982727739
1604.92965450836,1.00058882726,1.00017700549
1604.95046748035,1.00041008575,0.99999976747
1604.97128045233,1.00000188376,0.99959304313
1604.99215445993,1.00046624017,1.00005875887
1605.01296743145,1.00019918454,0.99979371819
1605.03378040390,1.00046065596,1.00005699030
1605.05465441057,1.00079285740,1.00039132265
1605.07546738256,1.00055600060,1.00015706367
1605.09628035454,1.00004058897,0.99964459729
1605.11715436168,1.00072671337,1.00033343005
1605.13796733320,1.00013331663,0.99974372134
1605.15878030565,0.99992021773,0.99953463599
1605.17965431185,1.00009094702,0.99970958808
1605.20046728337,1.00100365325,1.00062659658
1605.22128025535,1.00042458179,1.00005274841
1605.24215426249,0.99975534954,0.99938924313
1605.26296723401,0.99960697414,0.99924663771
1605.28378020553,1.00037413009,1.00001959472
1605.30465421220,1.00051574374,1.00016783265
1605.32546718419,1.00020495940,0.99986382887
1605.34628015524,1.00051760206,1.00018363552
1605.36715416145,1.00018455874,0.99985820998
1605.38796713343,1.00017142033,0.99985293995
1605.40878010495,1.00000540438,0.99969507804
1605.42965411162,1.00018669845,0.99988477611
1605.45046708267,1.00002204969,0.99972923177
1605.47128005465,1.00062418769,1.00034025379
1605.49215406040,1.00088287694,1.00060840948
1605.51296703191,1.00065273044,1.00038810236
1605.53378000343,0.99996550778,0.99971118863
1605.55465400964,1.00090642675,1.00066224374
1605.57546698069,1.00065971623,1.00042620496
1605.59627995221,1.00092946420,1.00070686243
1605.61715395795,0.99998160057,0.99977052937
1605.63796692900,0.99991255275,0.99971293451
1605.65877990006,1.00002433834,0.99983673355
1605.67965390626,1.00021737174,1.00004164993
1605.70046687685,1.00046936867,1.00030600197
1605.72127984837,1.00009031406,0.99993952343
1605.74215385411,1.00002768158,0.99988989081
1605.76296682516,1.00042053458,1.00029556632
1605.78377979621,1.00002043781,0.99990886808
1605.80465380149,1.00018151801,1.00008375821
1605.82546677254,0.99978151446,0.99969761650
1605.84627974359,1.00012718642,1.00005708735
1605.86715374887,1.00063784491,1.00058214176
1605.88796672039,0.99970752672,0.99966629407
1605.90877969097,1.00011128503,1.00008493754
1605.92965369625,0.99998638050,0.99997457908
1605.95046666684,0.99991046898,0.99991392576
1605.97127963789,0.99981009422,0.99982862809
1605.99215364316,1.00037388073,1.00040774997
1606.01296661422,0.99953381587,0.99958314794
1606.03377958434,1.00013098772,1.00019561179
1606.05465359008,0.99991074848,0.99999085639
1606.07546656020,0.99950928427,0.99960461400
1606.09627953079,0.99978735998,0.99989815373
1606.11715353653,1.00052343549,1.00064970050
1606.13796650618,1.00024097507,1.00038241136
1606.15877947677,0.99969187108,0.99984824993
1606.17965348205,0.99943683175,0.99960818754
1606.22127942275,0.99982731536,1.00002771172
1606.24215342756,0.99959677386,0.99981154852
1606.26296639815,0.99974378969,0.99997266526
1606.28377936827,0.99914154137,0.99938386367
1606.30465337355,0.99952423510,0.99978000196
1606.32546634320,0.99936282522,0.99963154312
1606.34627931332,0.99950536480,0.99978663870
1606.36715331813,0.99976745152,1.00006096268
1606.38796628825,1.00049439308,1.00079987262
1606.40877925837,0.99987991045,1.00019641367
1606.42965326272,0.99873690494,0.99906370896
1606.45046623284,0.99963320403,0.99997055638
1606.47127919365,0.99994619271,1.00029331274
1606.49215319846,0.99927679365,0.99963262182
1606.51296616811,0.99935492733,0.99971930742
1606.53377913823,1.00012645336,1.00049869109
1606.55465314211,0.99971345273,1.00009257337
1606.57546611223,0.99959381891,0.99997933378
1606.59627908235,0.99968832543,1.00007942257
1606.61715308623,0.99909608601,0.99949177886
1606.63796605589,0.99939828541,0.99979803262
1606.65877902554,0.99950895824,0.99991196936
1606.67965302989,0.99905101494,0.99945634446
1606.70046599908,0.99993538941,1.00034274792
1606.72127896873,0.99971902574,1.00012719065
1606.74215297308,0.99997103150,1.00037935895
1606.76296594227,0.99999513525,1.00040311463
1606.78377891192,0.99917423768,0.99958080927
1606.80465291580,0.99952496621,0.99993018990
1606.82546588546,0.99935362585,0.99975693203
1606.84627885465,0.99964786425,1.00004884428
1606.86715285899,0.99910349175,0.99950157148
1606.88796582771,0.99986378283,1.00025906400
1606.90877879737,0.99986035150,1.00025241058
1606.92965280125,0.99957295555,0.99996126477
1606.95046576997,1.00025268033,1.00063773332
1606.97127873916,0.99979826002,1.00017932123
1606.99215274304,1.00026953442,1.00064713562
1607.01296571176,0.99939046443,0.99976385894
1607.03377868095,0.99994867415,1.00031881776
1607.05465268437,0.99978493630,1.00015126225
1607.07546565356,1.00017714578,1.00054021488
1607.09627862275,0.99968807831,1.00004763065
1607.11715262569,1.00052364792,1.00088057654
1607.13796559488,0.99959134545,0.99994525846
1607.15877856361,0.99961976423,0.99997142158
1607.17965256702,0.99976215827,1.00011207674
1607.20046553575,0.99971539656,1.00006392719
1607.22127850447,0.99969010656,1.00003767433
1607.24215250742,0.99968947178,1.00003662195
1607.26296547614,0.99937624308,0.99972364212
1607.28377844533,0.99920545732,0.99955386978
1607.30465244828,0.99897393341,0.99932417186
1607.32546541654,1.00021924081,1.00057242157
1607.34627838526,0.99901502509,0.99937105799
1607.36715238821,0.99853111319,0.99889132149
1607.38796535647,0.99899039602,0.99935589455
1607.40877832519,0.99922964624,0.99960143099
1607.42965232767,0.99951458981,0.99989387352
1607.45046529593,0.99913127269,0.99951863553
1607.47127826419,0.99974399542,1.00014072015
1607.49215226714,0.99951424323,0.99992107242
1607.51296523539,0.99961989900,1.00003774333
1607.53377820319,0.99925424763,0.99968386126
1607.55465220567,0.99973251777,1.00017527906
1607.57546517393,0.99894703983,0.99940298141
1607.59627814218,0.99918586844,0.99965622575
1607.61715214467,0.99930013813,0.99978569270
1607.63796511246,0.99975387111,1.00025551274
1607.65877808072,0.99951252946,1.00003062890
1607.67965208320,0.99987415476,1.00040962372
1607.70046505099,0.99932971397,0.99988266098
1607.72127801832,0.99939851354,0.99996974717
1607.74215202080,0.99937195782,0.99996220031
1607.76296498859,0.99904463525,0.99965417990
1607.78377795639,0.99929156797,0.99992118181
1607.80465195794,0.99877092812,0.99942048052
1607.82546492573,1.00013723438,1.00080844804
1607.84627789306,0.99976342181,1.00045574712
1607.86715189554,0.99933645220,1.00005007474
1607.88796486240,0.99927199940,1.00000728766
1607.90877783019,0.99927195168,1.00002931050
1607.92965183221,0.99933238756,1.00011234234
1607.95046479953,0.99984076231,1.00064379591
1607.97127776686,0.99909649769,0.99992165935
1607.99215176841,0.99912214476,0.99997041297
1608.01296473574,0.99696975762,0.99783929465
1608.03377770307,0.99519973769,0.99609084665
1608.05465170415,0.99428143340,0.99519493430
1608.07546467148,0.99487687881,0.99581409656
1608.09627763880,0.99487825210,0.99583864202
1608.11715164036,0.99463154680,0.99561498359
1608.13796460675,0.99549980296,0.99650716685
1608.15877757408,0.99886134798,0.99989526105
1608.17965157516,0.99910434758,1.00016148744
1608.20046454249,0.99947628507,1.00055668392
1608.22127750888,0.99901261341,1.00011518790
1608.24215150997,0.99946215848,1.00058773810
1608.26296447683,0.99878092143,0.99992822849
1608.28377744323,0.99881188872,0.99998131000
1608.30465144431,0.99845488934,0.99964602402
1608.32546441071,0.99839775588,0.99961059556
1608.34627737710,0.99842105523,0.99965563818
1608.36715137819,0.99858653770,0.99984280610
1608.38796434458,0.99842080362,0.99969822238
1608.40877731098,0.99899419801,1.00029336424
1608.42965131113,0.99865405289,0.99997366497
1608.45046427799,0.99936452545,1.00070574137
1608.47127724392,0.99890964428,1.00027066740
1608.49215124454,0.99854680505,0.99992774488
1608.51296421047,0.99805434374,0.99945470610
1608.53377717640,0.99858131885,1.00000205808
1608.55465117702,0.99890256314,1.00034340400
1608.57546414295,0.99850757187,0.99996724180
1608.59627710888,0.99871974004,1.00019882530
1608.61715110904,0.99885735647,1.00035545549
1608.63796407450,0.99882669359,1.00034343727
1608.65877704043,0.99881537439,1.00035025457
1608.67965104012,0.99787851448,0.99942997297
1608.70046400605,0.99830801529,0.99987804856
1608.72127697151,0.99795993727,0.99954696649
1608.74215097120,0.99806477274,0.99966927579
1608.76296393666,0.99856640603,1.00018855422
1608.78377690213,0.99854193467,1.00018058340
1608.80465090182,0.99789188582,0.99954599787
1608.82546386681,0.99891550395,1.00058744216
1608.84627683228,0.99839613156,1.00008296373
1608.86715083150,0.99806687981,0.99976855611
1608.88796379650,0.99833402049,1.00005131843
1608.90877676150,0.99790527369,0.99963675549
1608.92965076119,0.99802767487,0.99977375544
1608.95046372572,0.99831020834,1.00007087552
1608.97127669025,0.99832860546,1.00010345776
1608.99215068948,0.99843954498,1.00022856998
1609.01296365401,0.99810733910,0.99990962066
1609.03377661854,0.99803079590,0.99984679036
1609.05458958307,0.99815747296,0.99998773033
1609.07540254761,0.99891907454,1.00076525000
1609.09627654636,0.99795206300,0.99981125773
1609.11708951043,0.99791551704,0.99978968887
1609.13790247496,0.99839953909,1.00029038972
1609.15877647325,0.99842653684,1.00033398588
1609.17958943686,0.99804323748,0.99996709290
1609.20040240092,0.99744772664,0.99938833904
1609.22127639921,0.99759009884,0.99954991114
1609.24208936282,0.99774743134,0.99972731524
1609.26290232642,0.99857331777,1.00057599461
1609.28377632471,0.99823363609,1.00025785481
1609.30458928831,0.99778162883,0.99982845878
1609.32540225144,0.99777107503,0.99984284526
1609.34627624881,0.99791593796,1.00001440932
1609.36708921241,0.99783611024,0.99996236631
1609.38790217554,0.99779553335,0.99995144788
1609.40877617290,0.99751107438,0.99969790401
1609.42958913557,0.99767004253,0.99989048959
1609.45040209871,0.99862482728,1.00088261567
1609.47127609560,0.99729454224,0.99958664468
1609.49208905827,0.99777523717,1.00010793789
1609.51290202094,0.99790453479,1.00027925075
1609.53377601784,0.99771992753,1.00013830319
1609.55458897958,0.99739836617,0.99986232133
1609.57540194178,0.99712921414,0.99964148337
1609.59627593821,0.99739713091,0.99996170134
1609.61708889995,0.99730891371,0.99992763307
1609.63790186169,0.99799868809,1.00067614974
1609.65877585765,0.99720218857,0.99993763273
1609.67958881939,0.99684679730,0.99964435930
1610.80458709830,1.00034721677,1.00016515412
1610.82540005120,1.00094481791,1.00039540356
1610.84627403878,1.00056233902,0.99967249478
1610.86708699213,1.00102077792,0.99981698445
1610.88789994502,1.00087652022,0.99938481894
1610.90877393214,1.00205380360,1.00029566217
1610.92958688550,1.00229945249,1.00030066559
1610.95039983885,1.00248532544,1.00026874841
1610.97127382644,1.00192436818,0.99951310440
1610.99208677933,1.00210560968,0.99951953438
1611.01289973268,1.00246515142,0.99972373769
1611.03377372026,1.00325437579,1.00037534490
1611.05458667362,1.00350396340,1.00050778619
1611.07539962651,1.00338148449,1.00028687749
1611.09627361456,1.00377358759,1.00059536500
1611.11708656792,1.00320355769,0.99996083440
1611.13789952174,1.00280705095,0.99951489610
1611.15877350932,1.00193699570,0.99861067749
1611.17958646268,1.00300917074,0.99965565728
1611.20039941650,1.00351025922,1.00014437589
1611.22127340408,1.00289096324,0.99952798836
1611.24208635790,1.00329084009,0.99993792933
1611.26289931173,1.00343506181,1.00010341371
1611.28377329977,1.00315593498,0.99985610071
1611.30458625359,1.00424971913,1.00098565415
1611.32539920742,1.00300881952,0.99979511880
1611.34627319546,1.00345328562,1.00029164870
1611.36708614975,1.00276351248,0.99966308931
1611.38789910357,1.00317246367,1.00013483986
1611.40877309209,1.00305077884,1.00008186687
1611.42958604638,1.00272532968,0.99982856380
1611.45039900020,1.00258387617,0.99976143527
1611.47127298918,1.00198752501,0.99924230933
1611.49208594300,1.00305594474,1.00038391596
1611.51289889729,1.00262422697,1.00002932227
1611.53377288580,1.00246326064,0.99994403252
1611.55458584055,1.00263813814,1.00019197085
1611.57539879484,1.00214092111,0.99976658797
1611.59627278335,1.00227969123,0.99997245897
1611.61708573857,1.00224023474,0.99999719903
1611.63789869286,1.00163382939,0.99945313496
1611.65877268184,1.00272098668,1.00059565035
1611.67958563659,1.00212100752,1.00005178474
1611.70039859135,1.00203150123,1.00001445090
1611.72127257986,1.00211088759,1.00014305679
1611.74208553508,1.00271216816,1.00078971268
1611.76289848983,1.00163685201,0.99976035156
1611.78377247835,1.00178209993,0.99994697024
1611.80458543357,1.00145580856,0.99966029235
1611.82539838878,1.00199674586,1.00023691911
1611.84627237730,1.00175337002,1.00002907672
1611.86708533252,1.00183958008,1.00014751227
1611.88789828727,1.00139294377,0.99973208819
1611.90877227718,1.00202200832,1.00038915953
1611.92958523193,1.00187260361,1.00026666476
1611.95039818715,1.00134091534,0.99976117359
1611.97127217660,1.00181020167,1.00025352983
1611.99208513135,1.00166137554,1.00012719529
1612.01289808704,1.00137600522,0.99986296985
1612.03371104179,1.00127891004,0.99978577599
1612.05452399701,1.00073428636,0.99926028176
1612.07539798645,1.00194085814,1.00048246366
1612.09621094167,1.00142347787,0.99998202505
1612.11702389736,1.00118468461,0.99975940372
1612.13789788634,1.00163295734,1.00022156434
1612.15871084156,1.00099873578,0.99960215875
1612.17952379724,1.00111719777,0.99973426077
1612.20039778715,1.00129446691,0.99992414087
1612.22121074237,1.00140832367,1.00005058040
1612.24202369759,1.00171604046,1.00037026551
1612.26289768750,1.00147616917,1.00014309937
1612.28371064272,1.00080027518,0.99948024192
1612.30452359840,1.00080730926,0.99949928495
1612.32539758785,1.00134865672,1.00005254522
1612.34621054307,1.00144337186,1.00015987869
1612.36702349875,1.00113919231,0.99986882636
1612.38789748866,1.00072091675,0.99946428992
1612.40871044435,1.00218837991,1.00094325761
1612.42952339957,1.00116476873,0.99993460931
1612.45039738948,1.00074405178,0.99952845209
1612.47121034469,1.00140541067,1.00020306010
1612.49202330038,1.00158814443,1.00039998722
1612.51289729029,1.00181639794,1.00064238642
1612.53371024551,1.00098672378,0.99982832759
1612.55452320166,1.00119528459,1.00005129357
1612.57539719110,1.00081454963,0.99968575407
1612.59621014679,1.00157741745,1.00046289098
1612.61702310201,1.00060218352,0.99950361944
1612.63789709192,1.00136693794,1.00028254236
1612.65871004807,1.00121462984,1.00014528638
1612.67952300329,1.00086789055,0.99981379990
1612.70039699320,1.00125599351,1.00021662103
1612.72120994842,1.00103444865,1.00001007291
1612.74202290457,1.00084436576,0.99983506799
1612.76289689448,1.00077553506,0.99978095145
1612.78370985016,1.00033188604,0.99935238202
1612.80452280538,1.00079349908,0.99982795078
1612.82539679576,1.00120777633,1.00025624243
1612.84620975098,1.00050959917,0.99957277614
1612.86702270666,1.00090921717,0.99998583510
1612.88789669657,1.00139164387,1.00048163891
1612.90870965226,1.00082986227,0.99993370625
1612.92952260794,1.00066657313,0.99978366176
1612.95039659785,1.00112150202,1.00025105573
1612.97120955354,1.00154135300,1.00068317549
1612.99202250922,1.00102877097,1.00018318382
1613.01289649913,1.00150023973,1.00066593473
1613.03370945435,1.00170581608,1.00088290370
1613.05452241050,1.00121643332,1.00040512397
1613.07539639995,1.00097148544,1.00017097742
1613.09620935610,1.00138572714,1.00059513774
1613.11702231131,1.00008785592,0.99930793284
1613.13789630122,1.00005737102,0.99928663712
1613.15870925691,1.00029846538,0.99953647534
1613.17952221259,1.00007896615,0.99932559503
1613.20039620250,1.00031055814,0.99956510915
1613.22120915772,1.00060471862,0.99986667311
1613.24202211387,1.00096582264,1.00023477890
1613.26289610332,1.00034436515,0.99962080082
1613.28370905854,1.00078141804,1.00006420890
1613.30452201469,1.00092356867,1.00021269172
1613.32539600413,1.00039926659,0.99969495461
1613.34620896028,1.00039336548,0.99969513118
1613.36702191550,1.00088673663,1.00019399629
1613.38789590495,1.00048489351,0.99979802912
1613.40870886063,1.00080074966,1.00011926809
1613.42952181632,1.00157831029,1.00090154562
1613.45039580623,1.00069924901,1.00002832013
1613.47120876191,1.00062357516,0.99995805762
1613.49202171713,1.00036532017,0.99970533365
1613.51289570704,1.00082690624,1.00017185784
1613.53370866226,0.99918702377,0.99853816385
1613.55452161795,1.00059268604,0.99994839308
1613.57539560786,0.99949706516,0.99885883253
1613.59620856354,0.99975414251,0.99912110201
1613.61702151876,1.00106473354,1.00043646490
1613.63789550820,1.00065958842,1.00003729272
1613.65870846342,1.00065110944,1.00003477598
1613.67952141957,1.00063006147,1.00001993617
1613.70039540855,1.00006266901,0.99945920049
1613.72120836424,1.00023725080,0.99964022713
1613.74202131992,1.00093324286,1.00034271615
1613.76289530983,1.00073472053,1.00015146036
1613.78370826505,1.00020210847,0.99962678083
1613.80452121980,1.00044987315,0.99988214622
1613.82539520971,1.00092630878,1.00036665446
1613.84620816493,1.00040605275,0.99985526636
1613.86702112062,1.00032938154,0.99978780947
1613.88789511006,1.00079599604,1.00026382462
1613.90870806528,1.00007125210,0.99954935071
1613.92952102050,1.00001107517,0.99949968488
1613.97120796563,1.00091585590,1.00042617396
1613.99202092085,1.00097938695,1.00050135658
1614.01289491076,1.00051800060,1.00005210642
1614.03370786598,1.00023552898,0.99978215563
1614.05452082073,1.00060659385,1.00016568486
1614.07539480738,1.00101100636,1.00058279560
1614.09620776260,1.00080038079,1.00038549180
1614.11702071782,0.99998187710,0.99958078685
1614.13789470727,1.00029039358,0.99990276266
1614.15870766249,1.00017432484,0.99980079735
1614.17952061724,1.00082766103,1.00046783835
1614.20039460668,1.00062586825,1.00028054129
1614.22120756237,0.99958277083,0.99925209335
1614.24202051712,1.00016835629,0.99985202165
1614.26289450610,1.00041932009,1.00011744672
1614.28370746132,1.00065856380,1.00037128200
1614.30452041654,1.00056786780,1.00029539411
1614.32539440598,1.00010849623,0.99985092336
1614.34620736120,1.00049004174,1.00024727161
1614.36702031596,1.00001907694,0.99979119637
1614.38789430540,1.00061539331,1.00040216138
1614.40870726015,1.00002830778,0.99982997725
1614.42952021537,1.00053088111,1.00034699660
1614.45039420482,1.00052852946,1.00035942993
1614.47120715957,1.00014274964,0.99998801784
1614.49202011432,0.99967814778,0.99953790328
1614.51289410330,1.00085627501,1.00073005951
1614.53370705806,1.00037767347,1.00026546775
1614.55452001328,1.00009233756,0.99999410968
1614.57539400272,0.99931268173,0.99922810846
1614.59620695701,1.00000000000,0.99992859873
1614.61701991176,0.99934593971,0.99928768789
1614.63789390121,0.99977552840,0.99973024109
1614.65870685596,0.99996625311,0.99993323435
1614.67951981071,1.00015900884,1.00013826356
1614.70039379969,0.99930976342,0.99930082897
1614.72120675445,0.99972566152,0.99972846217
1614.74201970920,0.99995953941,0.99997372494
1614.76289369818,1.00040591591,1.00043113954
1614.78370665247,0.99974158355,0.99977751716
1614.80451960769,0.99994004621,0.99998653721
1614.82539359666,0.99986010234,0.99991696045
1614.84620655095,0.99963458651,0.99970144296
1614.86701950617,1.00027828408,1.00035496286
1614.88789349468,0.99992202202,1.00000833026
1614.90870644944,1.00018598938,1.00028186067
1614.92951940373,1.00030507139,1.00041013785
1614.95039339270,0.99977830401,0.99989231541
1614.97120634699,1.00026173826,1.00038469032
1614.99201930128,0.99968906711,0.99982059096
1615.01289329072,0.99987146634,1.00001153887
1615.03370624501,0.99945752472,0.99960588180
1615.05451919977,1.00016358066,1.00032027183
1615.07539318781,0.99951159891,0.99967611403
1615.09620614257,1.00010980603,1.00028246984
1615.11701909686,1.00052835260,1.00070890377
1615.13789308537,0.99924580453,0.99943381028
1615.15870604012,0.99982563715,1.00002126376
1615.17951899441,0.99994930308,1.00015258593
1615.20039298292,1.00019227779,1.00040300550
1615.22120593721,0.99986513920,1.00008319113
1615.24201889150,0.99985336742,1.00007851184
1615.26289288048,0.99984064236,1.00007293861
1615.28370583430,0.99907754550,0.99931699252
1615.30451878859,0.99969435574,0.99994098521
1615.32539277663,1.00028914221,1.00054307662
1615.34620573139,0.99963636762,0.99989705149
1615.36701868521,1.00037317666,1.00064103271
1615.38789267372,0.99953554462,0.99981015068
1615.40870562801,0.99928794568,0.99956975436
1615.42951858183,0.99940747144,0.99969622781
1615.45039257035,0.99952377731,0.99981960139
1615.47120552417,0.99960030678,0.99990330750
1615.49201847846,0.99961653681,0.99992645817
1615.51289246697,0.99915667239,0.99947366177
1615.53370542033,0.99986369823,1.00018812773
1615.55451837461,0.99982954163,1.00016111607
1615.57539236313,0.99970503561,1.00004396252
1615.59620531695,0.99964940725,0.99999547025
1615.61701827077,0.99955985625,0.99991334077
1615.63789225928,0.99933649634,0.99969735283
1615.65870521311,0.99914117716,0.99950947233
1615.67951816693,0.99960975834,0.99998597759
1615.70039215498,0.99994890021,1.00033300120
1615.72114407457,0.99966150081,1.00005324339
1615.74201806262,1.00001168963,1.00041150323
1615.76283101598,0.99958750081,0.99999513499
1615.78364397027,0.99933786818,0.99975368694
1615.80451795831,0.99938324023,0.99980730515
1615.82533091167,0.99981809532,1.00025081433
1615.84614386549,0.99955076808,0.99999195812
1615.86701785354,1.00001439622,1.00046456071
1615.88783080736,0.99977638639,1.00023521164
1615.90864376072,0.99955031037,1.00001797682
1615.92951774877,0.99995102286,1.00042818345
1615.95033070212,0.99964517186,1.00013149049
1615.97114365548,0.99912168926,0.99961717173
1615.99201764399,0.99943040988,0.99993582483
1616.01283059735,1.00022574344,1.00074128827
1616.03364355071,0.99954550940,1.00007078271
1616.05451753829,0.99947971518,1.00001550964
1616.07533049211,0.99918641893,0.99973237053
1616.09614344547,0.99942035660,0.99997717048
1616.11701743305,0.99853999472,0.99910710293
1616.13783038640,0.99968226057,1.00026117283
1616.15864333929,0.99920097155,0.99979105342
1616.17951732734,0.99982297895,1.00042500320
1616.20033028070,0.99919932451,0.99981277985
1616.22114323406,0.99918591780,0.99981146980
1616.24201722164,0.99945061519,1.00008873953
1616.26283017499,0.99925876979,0.99990935511
1616.28364312835,0.99932126089,0.99998476969
1616.30451711547,0.99947927419,1.00015607133
1616.32533006882,0.99872089094,0.99941046754
1616.34614302218,0.99980188276,1.00050587154
1616.36701700976,0.99895213677,0.99966953954
1616.38782996265,0.99864357305,0.99937488183
1616.40864291554,0.99935161333,1.00009781726
1616.42951690312,0.99931390796,1.00007487783
1616.45032985602,0.99960093277,1.00037721836
1616.47114280937,0.99947180033,1.00026337963
1616.49201679649,0.99964168965,1.00044903930
1616.51282974938,0.99921879547,1.00004161222
1616.53364270274,0.99922414468,1.00006331199
1616.55451668939,0.99952459492,1.00038060488
1616.57532964228,0.99889699369,0.99976922554
1616.59614259563,0.99907839407,0.99996802455
1616.61701658275,0.99867877216,0.99958540000
1616.63782953564,0.99851236036,0.99943654579
1616.65864248853,0.99807329261,0.99901507118
1616.67951647565,0.99910650389,1.00006775352
1616.70032942807,0.99839121308,0.99937061585
1616.72114238096,0.99876718679,0.99976580750
1616.74201636808,0.99875885492,0.99977691351
1616.76282932051,0.99866080149,0.99969844377
1616.78364227340,0.99860556086,0.99966330626
1616.80451626051,0.99897612711,1.00005461284
1616.82532921294,0.99861891052,0.99971776956
1616.84614216536,0.99880917398,0.99992930448
1616.86701615248,0.99885732278,0.99999910834
1616.88782910490,0.99884871940,1.00001221627
1616.90864205780,0.99869563017,0.99988084650
1616.92951604445,0.99867089290,0.99987881344
1616.95032899687,0.99899848995,1.00022972786
1616.97114194930,0.99812621625,0.99937951985
1616.99201593595,0.99877090838,1.00004859603
1617.01282888884,0.99873820280,1.00003990097
1617.03364184126,0.99924245441,1.00056887545
1617.05451582791,0.99887653641,1.00022676852
1617.09614173230,0.99824185395,0.99964039107
1617.11701571895,0.99854073013,0.99996439599
1617.13782867137,0.99611664304,0.99756156355
1617.15864162333,0.99419622961,0.99566302883
1617.17951560998,0.99396107251,0.99545224397
1617.20032856241,0.99377691330,0.99529246490
1617.22114151437,0.99287806073,0.99441663943
1617.24201550055,0.99439742739,0.99596273748
1617.26282845298,0.99481376901,0.99640394438
1617.28364140494,0.99783054310,0.99944952684
1617.30451539159,0.99833418603,0.99997780724
1617.32532834355,0.99794998315,0.99961648569
1617.34614128899,0.99834683286,1.00003704478
1617.36701527517,0.99846846435,1.00018181329
1617.38782822713,0.99825260928,0.99998803736
1617.40864117909,0.99901463173,1.00077307541
1617.42951516574,0.99779661198,0.99957433834
1617.45032811770,0.99840752284,1.00020718103
1617.47114106920,0.99799289083,0.99981204023
1617.49201505538,0.99846284491,1.00030244282
1617.51282800734,0.99810730405,0.99996529515
1617.53364095930,0.99785718008,0.99973297368
1617.55451494502,0.99839945401,1.00029382884
1617.57532789698,0.99849934416,1.00041057662
1617.59614084847,0.99789571881,0.99982191706
1617.61701483466,0.99765602546,0.99959680433
1617.63782778662,0.99807884627,1.00003454222
1617.65864073811,0.99825568161,1.00022498520
1617.67951472430,0.99813860724,1.00012010359
1617.70032767579,0.99817557075,1.00016825082
1617.72114062728,0.99809387159,1.00009660229
1617.74201461347,0.99784541047,0.99985683884
1617.76282756496,0.99744704262,0.99946572651
1617.78364051599,0.99798812275,1.00001488966
1617.80451450218,0.99841863475,1.00045243050
1617.82532745367,0.99789264545,0.99993074472
1617.84614040516,0.99732341240,0.99936476601
1617.86701439042,0.99763786981,0.99968362866
1617.88782734238,0.99794356561,0.99999287791
1617.90864029340,0.99788817489,0.99993976238
1617.92951427959,0.99785641417,0.99990966830
1617.95032723015,0.99782864511,0.99988303651
1617.97114018165,0.99796047113,1.00001579095
1617.99201416736,0.99772698448,0.99978206228
1618.01282711839,0.99812891024,1.00018451722
1618.03364006989,0.99793163754,0.99998636043
1618.05451405514,0.99804798289,1.00010222854
1618.07532700663,0.99744537218,0.99949736263
1618.09613995766,0.99828189676,1.00033441321
1618.11701394292,0.99771475852,0.99976479521
1618.13782689394,0.99787398301,0.99992291353
1618.15863984544,0.99835730160,1.00040602950
1618.17951383069,0.99799940399,1.00004596392
1618.20032678125,0.99793479508,0.99998002801
1618.22113973275,0.99831727363,1.00036209548
1618.24201371800,0.99836907077,1.00041316218
1618.26282666856,0.99819783289,1.00024085681
1618.28363961959,0.99785542821,0.99989727356
1618.30451360485,0.99828612959,1.00032891601
1618.32532655541,0.99799347470,1.00003608037
1618.34613950690,0.99830039699,1.00034470628
1618.36701349169,0.99742689615,0.99947072999
1618.38782644225,0.99778325373,0.99982984815
1618.40863939328,0.99757865719,0.99962757837
1618.42951337853,0.99757504336,0.99962718118
1618.45032632863,0.99771927748,0.99977577254
1618.47113927966,0.99839009568,1.00045293306
1618.49201326491,0.99811856943,1.00018640151
1618.51282621501,0.99734871969,0.99942164253
1618.53363916604,0.99796721587,1.00004889065
1618.55451315083,0.99817832400,1.00026874369
1618.57532610092,0.99781992940,0.99991861695
1618.59613905195,0.99767471418,0.99978300933
1618.61701303674,0.99805359298,1.00017314344
1618.63782598684,0.99803000213,1.00016073377
1618.65863893740,0.99763748229,0.99977943910
1618.67951292219,0.99789378136,1.00004895240
1618.70032587275,0.99799850075,1.00016704148
1618.72113882285,0.99710734176,0.99928779456
1618.74201280717,0.99797643550,1.00017324719
1618.76282575773,0.99808659872,1.00029835230
1618.78363870829,0.99764362541,0.99986992690
1618.80451269262,0.99728630902,0.99952769585
1618.82532564318,0.99772162406,0.99998023783
1618.84613859328,0.99730916635,0.99958356653
1618.86701257760,0.99822011755,1.00051357022
1618.88782552816,0.99732968387,0.99963852897
1618.90863847779,0.99765546277,0.99998286506
1618.92945142835,0.99785635134,1.00020220877
1618.95026437845,0.99739083734,0.99975381806
1618.97113836277,0.99788644937,1.00026919024
1618.99195131240,0.99790395363,1.00030538304
1619.01276426250,0.99763333720,1.00005305652
1619.03363824682,0.99811204331,1.00055193446
1619.05445119692,0.99765870771,1.00011661302
1619.07526414655,0.99746935038,0.99994596837
1619.09613813087,0.99748082700,0.99997665363
1619.11695108097,0.99762340203,1.00013906784
1619.13776403060,0.99785458549,1.00038996331
1619.15863801492,0.99779012541,1.00034458753
1619.17945096456,0.99803551585,1.00060985977
1619.20026391419,0.99762703051,1.00021926834
1619.22113789804,0.99757441655,1.00018540518
1619.24195084814,0.99782729123,1.00045777494
1619.26276379777,0.99693951624,0.99958617807
1619.28363778209,0.99739110213,1.00005725132
1619.30445073126,0.99782010820,1.00050564140
1619.32526368089,0.99682168063,0.99952238788
1619.34613766475,0.99720765421,0.99992709667
1619.36695061391,0.99675784137,0.99949356008
1619.38776356401,0.99729014418,1.00004465742
1619.40863754787,0.99666313143,0.99943299718
1619.42945049703,0.99702102868,0.99980880084
1619.45026344666,0.99668168295,0.99948523361
1619.47113743005,0.99694013898,0.99976114891
1619.49195037922,0.99790321904,1.00074322458
1619.51276332885,0.99737231066,1.00022706754
1619.53363731224,0.99691573037,0.99978519672
1619.55445026187,0.99671464207,0.99959942372
1619.57526321104,0.99710817638,1.00000993814
1619.59613719443,0.99663048107,0.99954632815
1619.61695014406,0.99679657069,0.99972838227
1619.63776309323,0.99707908705,1.00002691410
1619.65863707662,0.99686550100,0.99982769900
1619.67945002578,0.99699782485,0.99997554046
1619.70026297495,0.99691848188,0.99991072552
1619.72113695834,0.99674988478,0.99975632554
1619.74194990704,0.99608945658,0.99910842000
1619.76276285620,0.99676708914,0.99980245197
1619.78363683913,0.99678315592,0.99983285419
1619.80444978876,0.99662277043,0.99968620283
1619.82526273793,0.99669454489,0.99977206553
1619.84613672039,0.99656514727,0.99965625411
1619.86694966955,0.99669047412,0.99979595759
1619.88776261825,0.99689933151,1.00001897862
1619.90863660164,0.99728818879,1.00042269091
1619.92944955034,0.99697914358,1.00012618906
1619.95026249904,0.99652638716,0.99968527330
1619.97113648243,0.99641297362,0.99958488845
1619.99194943113,0.99664038216,0.99982617338
1620.01276237983,0.99694979348,1.00014967086
1620.03363636276,0.99680402017,1.00001640560
1620.05444931099,0.99649380282,0.99971810097
1620.07526226016,0.99692773557,1.00016635618
1620.09613624262,0.99670894038,0.99995964652
1620.11694919085,0.99721864259,1.00048357497
1620.13776213955,0.99735404900,1.00063205043
1620.15863612248,0.99765971611,1.00095147182
1620.17944907071,0.99729566991,1.00059843122
1620.22113600187,0.99676700821,1.00009289870
1620.24194895010,0.99625996103,0.99959635467
1620.26276189880,0.99657608396,0.99992573542
1620.28363588126,0.99643901686,0.99980046519
1620.30444882996,0.99621634595,0.99958899935
1620.32526177773,0.99649656392,0.99988212586
1620.34613576019,0.99633235002,0.99972949162
1620.36694870843,0.99686743254,1.00027818401
1620.38776165666,0.99588347331,0.99930275180
1620.40863563912,0.99711246458,1.00054787127
1620.42944858689,0.99689282283,1.00033925934
1620.45026153559,0.99635914358,0.99981545581
1620.47113551805,0.99619757282,0.99966516326
1620.49194846582,0.99678249223,1.00026372528
1620.51276141359,0.99761828115,1.00111393002
1620.53363539604,0.99663950056,1.00014338510
1620.55444834381,0.99709238429,1.00060941220
1620.57526129158,0.99649915254,1.00002569235
1620.59613527404,0.99637450920,0.99991209149
1620.61694821296,0.99624168706,0.99979028008
1620.63776116027,0.99607813122,0.99963762236
1620.65863514226,0.99691442339,1.00048839362
1620.67944809049,0.99594765905,0.99952964311
1620.70026103780,0.99624808206,0.99984251043
1620.72113502026,0.99633268165,0.99993866067
1620.74194796802,0.99690377190,1.00052342906
1620.76276091533,0.99664038327,1.00027045317
1620.78363489732,0.99693578448,1.00057836289
1620.80444784509,0.99619287427,0.99984392329
1620.82526079239,0.99642451995,1.00008802466
1620.84613477439,0.99667619462,1.00035199517
1620.86694772169,0.99618769881,0.99987306296
1620.88776066946,0.99592881594,0.99962482409
1620.90863465052,0.99649237062,1.00020195907
1620.92944759829,0.99648666586,1.00020772216
1620.95026054559,0.99576217737,0.99949230828
1620.97113452712,0.99614178167,0.99988511932
1620.99194747442,0.99615447673,0.99990958744
1621.01276042173,0.99599955251,0.99976616191
1621.03363440372,0.99626102257,1.00004088645
1621.05444735102,0.99558867867,0.99937801015
1621.07526029786,0.99585403445,0.99965693622
1621.09613427892,0.99665732101,1.00047574134
1621.11694722623,0.99608125030,0.99991020686
1621.13776017353,0.99598951016,0.99983121545
1621.15863415506,0.99548358282,0.99933649153
1621.17944710189,0.99606683902,0.99993522790
1621.20026004873,0.99581519278,0.99969618304
1621.22113403026,0.99585177600,0.99974678749
1621.24194697710,0.99597327028,0.99988281718
1621.26275992393,0.99607248519,0.99999684261
1621.28363390500,0.99698241055,1.00092514695
1621.30444685230,0.99651756268,1.00047318846
1621.32525979867,0.99584430343,0.99981257322
1621.34613377973,0.99554172175,0.99952433736
1621.36694672657,0.99635260189,1.00035432543
1621.38775967341,0.99644527229,1.00046353341
1621.40863365401,0.99580746339,0.99983972689
1621.42944660084,0.99609702081,1.00014739571
1621.45025954721,0.99621098814,1.00027912707
1621.47113352828,0.99533767017,0.99942006719
1621.49194647511,0.99588059211,0.99998323022
1621.51275942149,0.99603065927,1.00015235226
1621.53363340208,0.99601770976,1.00015838490
1621.55444634892,0.99589846377,1.00005803649
1621.57525929529,0.99578888739,0.99996781334
1621.59613327542,0.99552619058,0.99972429927
1621.61694622179,0.99574625344,0.99996593975
1621.63775916863,0.99591931372,1.00016074668
1621.65857211500,0.99566710357,0.99992877051
1621.67938506091,0.99570130695,0.99998454976
1621.70025904151,0.99578475722,1.00009015039
1621.72107198788,0.99557638989,0.99990278965
1621.74188493425,0.99604420714,1.00039455861
1621.76275891438,0.99549610857,0.99986627308
1621.78357186075,0.99599040020,1.00038459423
1621.80438480666,0.99626555179,1.00068300608
1621.82525878632,0.99519267795,0.99962739866
1621.84607173270,0.99549610855,0.99995385342
1621.86688467907,0.99485424011,0.99933070991
1621.88775865873,0.99553021852,1.00003128487
1621.90857160464,0.99568766398,1.00021058221
1621.92938455055,0.99562650250,1.00017010286
1621.95025853068,0.99530482643,0.99986755364
1621.97107147612,0.99557805610,1.00016203832
1621.99188442202,0.99552452689,1.00012796538
1622.01275840169,0.99536779316,0.99998960850
1622.03357134806,0.99582194160,1.00046461728
1622.05438429350,0.99474620802,0.99940188233
1622.07525827317,0.99535009430,1.00002602154
1622.09607121907,0.99530812091,1.00000055879
1622.11688416451,0.99517302069,0.99988080921
1622.13775814371,0.99522679192,0.99995010513
1622.15857108962,0.99516239751,0.99990001620
1622.17938403506,0.99529660257,1.00004839560
1622.20025801426,0.99552405785,1.00028957709
1622.22107095970,0.99507751028,0.99985256874
1622.24188390514,0.99492345866,0.99970855506
1622.26275788434,0.99496774239,0.99976275185
1622.28357082978,0.99529723512,1.00010245782
1622.30438377522,0.99533730406,1.00015014798
1622.32525775395,0.99479833722,0.99961492123
1622.34607069939,0.99488899006,0.99971104256
1622.36688364390,0.99525322934,1.00008082084
1622.38775762357,0.99579675438,1.00062991896
1622.40857056854,0.99513639990,0.99996815616
1622.42938351352,0.99484408514,0.99967538011
1622.45025749272,0.99514095404,0.99997381048
1622.47107043723,0.99549998180,1.00033410253
1622.49188338174,0.99506237989,0.99989317788
1622.51275736140,0.99565705936,1.00048912646
1622.53357030591,0.99471759337,0.99954288604
1622.55438325042,0.99461247248,0.99943498054
1622.57525722962,0.99544741598,1.00027127642
1622.59607017413,0.99527343404,1.00009363613
1622.61688311817,0.99481395698,0.99962905996
1622.63775709737,0.99524417981,1.00005837033
1622.65857004141,0.99538558562,1.00019782434
1622.67938298592,0.99509820400,0.99990653810
1622.70025696419,0.99526518701,1.00007229147
1622.72106990917,0.99556453631,1.00037128918
1622.74188285321,0.99491677906,0.99971908718
1622.76275683148,0.99538253637,1.00018661340
1622.78356977552,0.99593940036,1.00074604515
1622.80438272003,0.99534439978,1.00014907147
1622.82525669830,0.99518593186,0.99999145568
1622.84606964234,0.99463930154,0.99944493933
1622.86688258639,0.99431309271,0.99912086449
1622.88775656419,0.99483255948,0.99964781238
1622.90856950823,0.99560187380,1.00042690217
1622.92938245181,0.99499124141,0.99982073591
1622.95025642961,0.99459368596,0.99943011006
1622.97106937366,0.99494020744,0.99978867613
1622.99188231723,0.99457554149,0.99943432509
1623.01275629504,0.99526038867,1.00013629586
1623.03356923861,0.99531809168,1.00020985796
1623.05438218219,0.99501947723,0.99992720481
1623.07525615999,0.99569644008,1.00062692597
1623.09606910311,0.99495893375,0.99990720979
1623.11688204668,0.99543136702,1.00040584294
1623.13775602402,0.99498837974,0.99998633974
1623.15856896713,0.99476939747,0.99979386757
1623.17938191025,0.99515671723,1.00021250367
1623.20025588758,0.99472808110,0.99981271615
1623.22106883070,0.99481200361,0.99992941639
1623.24188177381,0.99441346818,0.99956260602
1623.26275575021,0.99527805044,1.00046691060
1623.28356869286,0.99423659926,0.99945589963
1623.30438163597,0.99505722527,1.00031781444
1623.32525561284,0.99478458304,1.00008124364
1623.34606855549,0.99476413782,1.00009904344
1623.36688149814,0.99477231519,1.00014580162
1623.38775547454,0.99507454104,1.00048881122
1623.40856841719,0.99466341748,1.00011440898
1623.42938135937,0.99398214592,0.99946863803
1623.45025533577,0.99417976920,0.99970635747
1623.47106827796,0.99462362558,1.00019128738
1623.49188121967,0.99400251280,0.99960504312
1623.51275519608,0.99400118164,0.99964145350
1623.53356813779,0.99406320193,0.99974062108
1623.55438108044,0.99424244136,0.99995696959
1623.57525505591,0.99409280874,0.99984154050
1623.59606799716,0.99380297744,0.99958395034
1623.61688093888,0.99449221745,1.00030964341
1623.63775491435,0.99418769154,1.00003457289
1623.65856785607,0.99426202316,1.00013878373
1623.67938079732,0.99412651899,1.00003017959
1623.70025477232,0.99493458840,1.00086897238
1623.72106771404,0.99473249073,1.00068942988
1623.74188065482,0.99371698874,0.99968942604
1623.76275462937,0.99423685848,1.00023155288
1623.78356757062,0.99405206093,1.00006249205
1623.80438051140,0.99324326687,0.99926282918
1623.82525448548,0.99447760351,1.00051604592
1623.84606742626,0.99397419613,1.00001797734
1623.86688036658,0.99342310752,0.99946881217


==> anc/toi_2000_table_04_B.tsv <==
#BJD_TDB	rel_flux_T1_n	rel_flux_err_T1_n	Width_T1	Sky/Pixel_T1	AIRMASS	EXPTIME
2459255.980346	0.994972	0.001116	15.323563	19.373182	1.392324	29.976000
2459255.981878	1.002801	0.001045	11.535994	15.302150	1.387933	29.976000
2459255.983397	1.004380	0.001049	12.790320	15.547044	1.383667	29.972000
2459255.984914	1.006025	0.001054	12.572493	15.866800	1.379476	29.972000
2459255.986431	1.004206	0.001045	11.599984	15.431446	1.375335	29.972000
2459255.987948	1.002712	0.001040	11.709595	15.802705	1.371275	29.976000
2459255.989466	0.997302	0.001040	12.325458	15.683066	1.367284	29.976000
2459255.990986	1.000032	0.001045	13.051586	15.878041	1.363335	29.976000
2459255.992506	1.000890	0.001040	12.254231	16.184730	1.359470	29.976000
2459255.994022	1.000321	0.001040	12.427911	15.395333	1.355678	29.976000
2459255.995572	1.001396	0.001036	11.472316	15.412924	1.351858	29.976000
2459255.997094	1.002246	0.001036	11.258135	15.015906	1.348176	29.976000
2459255.998610	0.999165	0.001031	10.713267	15.441537	1.344568	29.976000
2459256.000129	1.001810	0.001036	11.379004	14.833211	1.341031	29.976000
2459256.001660	1.001072	0.001036	11.797136	15.621677	1.337523	29.972000
2459256.003178	0.999774	0.001036	11.826451	16.015669	1.334091	29.976000
2459256.004698	1.002659	0.001036	11.371727	14.940890	1.330735	29.976000
2459256.006218	0.999462	0.001027	10.448404	15.226992	1.327432	29.976000
2459256.007742	1.002241	0.001031	11.199978	15.697011	1.324186	29.976000
2459256.009255	0.999711	0.001027	10.727155	15.055506	1.321014	29.976000
2459256.010770	1.003859	0.001031	10.324446	14.964015	1.317896	29.972000
2459256.012303	1.003771	0.001027	10.436812	15.487927	1.314815	29.976000
2459256.013826	1.005629	0.001027	9.775714	15.130176	1.311807	29.976000
2459256.015346	1.002677	0.001027	10.432095	15.533903	1.308859	29.972000
2459256.016944	1.001516	0.001023	10.468710	15.025973	1.305825	29.980000
2459256.018469	0.998773	0.001023	11.110725	14.692049	1.302982	29.976000
2459256.019990	1.002704	0.001023	10.999907	15.104235	1.300212	29.976000
2459256.021504	1.005193	0.001023	10.420857	15.062315	1.297514	29.972000
2459256.023035	1.000063	0.001018	10.134475	15.112080	1.294837	29.976000
2459256.024556	1.001459	0.001018	9.840929	15.220913	1.292233	29.976000
2459256.026074	0.998275	0.001023	11.090439	15.580425	1.289694	29.960000
2459256.027599	1.003281	0.001023	10.799616	15.742586	1.287194	29.972000
2459256.029114	1.000165	0.001023	11.103671	15.298025	1.284767	29.972000
2459256.030637	1.001196	0.001023	10.853054	15.637910	1.282381	29.976000
2459256.032165	1.001881	0.001023	10.940077	15.827822	1.280040	29.976000
2459256.033682	1.002010	0.001018	10.399445	14.906850	1.277770	29.976000
2459256.035197	1.004233	0.001023	10.901240	15.733874	1.275563	29.976000
2459256.036719	1.000329	0.001018	11.005112	15.716777	1.273400	29.976000
2459256.038238	0.999058	0.001031	12.712934	16.122367	1.271283	29.976000
2459256.039758	0.996021	0.001009	10.584725	15.145092	1.269219	29.972000
2459256.041277	0.999832	0.001014	10.985485	15.538840	1.267219	29.976000
2459256.042793	0.997666	0.001009	10.171098	14.908334	1.265261	29.972000
2459256.044318	0.999551	0.001009	9.878438	15.437581	1.263350	29.972000
2459256.045843	0.997351	0.001014	10.165751	15.637166	1.261487	29.972000
2459256.047362	0.996453	0.001009	10.351269	15.659750	1.259687	29.972000
2459256.048909	1.000632	0.001014	10.094446	15.092680	1.257909	29.872000
2459256.050426	1.000063	0.001009	9.720082	14.617262	1.256213	29.980000
2459256.051945	0.999751	0.001009	10.733027	15.460088	1.254563	29.976000
2459256.053471	0.999187	0.001009	10.032070	15.185873	1.252966	29.976000
2459256.054998	0.999414	0.001009	10.009122	14.856053	1.251406	29.976000
2459256.056516	0.999920	0.001009	9.819368	15.571793	1.249906	29.968000
2459256.058040	0.999431	0.001005	9.387909	15.500981	1.248454	29.976000
2459256.059584	0.999445	0.001005	9.966884	14.866176	1.247036	29.976000
2459256.061102	1.000507	0.001009	10.039128	15.343469	1.245683	29.924000
2459256.062631	0.999658	0.001005	9.584946	14.344654	1.244375	29.976000
2459256.064150	0.999391	0.001005	9.908424	15.043380	1.243125	29.976000
2459256.065664	0.998222	0.001005	9.394940	14.854885	1.241926	29.976000
2459256.067185	0.997075	0.001005	9.375119	14.939531	1.240770	29.976000
2459256.068714	0.997493	0.001005	9.567181	15.068628	1.239660	29.976000
2459256.070257	0.998431	0.001005	9.540018	15.000192	1.238584	29.972000
2459256.071779	0.998493	0.001005	9.342484	14.560626	1.237576	29.972000
2459256.073292	0.995541	0.001000	9.530806	13.858964	1.236617	29.980000
2459256.074816	1.001570	0.001005	9.681653	15.425577	1.235705	29.972000
2459256.076343	0.998680	0.001000	9.044851	14.375177	1.234834	29.976000
2459256.077861	0.998075	0.001000	9.487147	15.042455	1.234017	29.976000
2459256.079385	0.997697	0.001000	10.268134	14.682280	1.233246	29.980000
2459256.080912	0.997631	0.001000	9.445456	14.892121	1.232514	29.980000
2459256.082519	0.998796	0.001000	9.725810	14.818254	1.231805	29.976000
2459256.084041	1.000881	0.001000	9.292164	14.677328	1.231177	29.972000
2459256.085562	0.999720	0.001000	9.423951	14.698729	1.230597	29.976000
2459256.087091	0.999520	0.001000	8.795565	14.334907	1.230066	29.980000
2459256.088614	0.999369	0.001000	8.547061	14.616132	1.229578	29.976000
2459256.090155	0.996613	0.000996	8.672205	14.544280	1.229135	29.980000
2459256.091680	0.999711	0.001000	8.447841	14.892337	1.228742	29.976000
2459256.093200	0.998938	0.001000	9.227846	14.414111	1.228402	29.980000
2459256.094723	0.998049	0.000996	9.088229	14.128195	1.228103	29.972000
2459256.096239	0.997484	0.000996	8.752990	14.341047	1.227853	29.976000
2459256.097758	0.998747	0.001000	8.714240	14.562355	1.227649	29.976000
2459256.099275	0.998026	0.001000	8.971570	14.725097	1.227492	29.976000
2459256.100793	0.998551	0.000996	8.565753	14.719779	1.227382	29.976000
2459256.102309	0.998129	0.000996	8.881358	13.882937	1.227318	29.972000
2459256.103831	0.997866	0.000996	9.072688	14.524161	1.227300	29.976000
2459256.105348	0.997929	0.001000	9.747643	14.876368	1.227329	29.980000
2459256.106872	0.999369	0.001000	9.068103	15.078965	1.227404	29.972000
2459256.108396	0.999027	0.001000	9.160453	14.537836	1.227525	29.976000
2459256.109924	0.999729	0.001000	9.172477	14.530569	1.227696	30.008000
2459256.111487	0.998373	0.001000	8.823130	14.733600	1.227918	29.888000
2459256.113012	0.998022	0.000996	8.546536	14.809121	1.228183	29.972000
2459256.114528	0.999142	0.001000	8.759314	14.860365	1.228492	29.972000
2459256.116080	0.999840	0.001000	8.828643	14.879263	1.228855	29.972000
2459256.117615	0.996706	0.000996	8.933480	15.157038	1.229263	29.980000
2459256.119138	0.997711	0.001000	9.050288	15.402997	1.229716	29.976000
2459256.120667	1.001543	0.001000	8.919397	14.727305	1.230218	29.976000
2459256.122198	0.997689	0.000996	8.355807	14.847752	1.230768	29.976000
2459256.123721	0.996484	0.000996	8.869610	14.558150	1.231362	29.976000
2459256.125244	0.998471	0.001000	9.832312	14.890230	1.232002	29.976000
2459256.126758	1.000650	0.001000	8.854739	15.091402	1.232690	29.980000
2459256.128282	1.001463	0.001000	8.787792	14.411985	1.233424	29.976000
2459256.129799	0.997946	0.001000	8.886912	14.806128	1.234205	30.000000
2459256.131323	0.997720	0.001000	8.929526	14.807587	1.235034	29.972000
2459256.132852	0.998609	0.001000	9.031743	14.587764	1.235921	29.976000
2459256.134381	0.999227	0.001000	8.495401	14.762517	1.236848	29.980000
2459256.135897	0.999511	0.001000	9.045955	14.545703	1.237819	29.980000
2459256.137417	1.000925	0.001000	8.759453	14.306390	1.238840	29.976000
2459256.138945	0.999774	0.001000	8.687392	14.671113	1.239914	29.975000
2459256.140480	0.998502	0.001000	9.280164	14.683634	1.241041	30.080000
2459256.141992	0.998733	0.001000	8.411458	14.562467	1.242203	29.976000
2459256.143506	1.000325	0.001005	8.927709	15.050704	1.243414	29.976000
2459256.145074	1.002343	0.001005	8.616069	14.607967	1.244717	29.972000
2459256.146595	1.000912	0.001005	8.862185	15.219813	1.246029	29.980000
2459256.148119	0.998818	0.001005	9.909843	14.956199	1.247397	29.980000
2459256.149641	0.999845	0.001005	9.682586	14.349293	1.248810	29.976000
2459256.151167	1.003059	0.001005	9.180134	14.825179	1.250274	29.980000
2459256.152690	0.999240	0.001005	9.406769	14.693498	1.251793	29.972000
2459256.154211	1.000707	0.001005	9.366620	15.131949	1.253351	29.980000
2459256.155737	1.002277	0.001005	8.905337	15.418933	1.254969	29.976000
2459256.157263	1.000107	0.001005	8.955947	14.431852	1.256639	29.968000
2459256.158788	0.999574	0.001005	9.184007	15.329305	1.258359	29.972000
2459256.160306	1.004580	0.001009	9.264301	15.061471	1.260120	29.976000
2459256.161822	0.999467	0.001005	9.173772	14.813932	1.261930	29.976000
2459256.163353	1.001556	0.001009	9.560822	14.952016	1.263807	29.980000
2459256.164874	1.001499	0.001009	9.631002	14.912536	1.265725	29.976000
2459256.166396	1.000632	0.001014	11.008985	15.020012	1.267697	29.976000
2459256.167924	1.002415	0.001027	12.268469	15.844282	1.269727	29.980000
2459256.169448	1.003290	0.001018	10.565014	15.501838	1.271812	29.972000
2459256.170967	1.000787	0.001018	10.736508	14.940233	1.273938	29.976000
2459256.172494	1.002397	0.001018	11.092880	15.517496	1.276124	29.976000
2459256.174019	1.003490	0.001018	11.007042	15.107234	1.278362	29.976000
2459256.175400	1.001797	0.002485	12.342097	3.344763	1.177838	6.840000


==> anc/toi_2000_table_04_zs.tsv <==
#BJD_TDB	rel_flux_T1_n	rel_flux_err_T1_n	Width_T1	Sky/Pixel_T1	AIRMASS	EXPTIME
2459255.981114	1.004203	0.001137	13.505721	60.771906	1.390116	29.972000
2459255.982638	1.006836	0.001119	11.205490	57.685400	1.385799	29.976000
2459255.984156	1.002324	0.001119	11.949108	57.376047	1.381559	29.976000
2459255.985669	1.003255	0.001113	11.198235	57.175889	1.377410	29.976000
2459255.987186	1.006294	0.001113	10.929898	56.863923	1.373305	29.976000
2459255.988706	1.005452	0.001113	11.050985	52.781396	1.369279	29.972000
2459255.990224	1.002248	0.001119	12.562609	54.349626	1.365303	29.976000
2459255.991742	1.002801	0.001107	10.331586	52.542688	1.361406	29.976000
2459255.993265	1.000145	0.001107	10.583098	53.029574	1.357556	29.976000
2459255.994803	1.000993	0.001107	10.437818	52.629150	1.353741	29.976000
2459255.996333	1.000216	0.001101	10.347801	51.640464	1.350009	29.976000
2459255.997853	1.001128	0.001107	10.492352	50.589774	1.346373	29.976000
2459255.999369	1.005222	0.001107	10.210838	51.191304	1.342801	29.976000
2459256.000897	1.006011	0.001107	10.311461	50.936459	1.339260	29.976000
2459256.002413	1.003861	0.001107	11.147016	52.512112	1.335814	29.976000
2459256.003939	1.000357	0.001107	10.918708	52.295404	1.332403	29.972000
2459256.005455	1.005805	0.001107	10.157251	52.245084	1.329076	29.976000
2459256.006982	1.003243	0.001107	10.209531	52.551275	1.325801	29.976000
2459256.008502	1.005505	0.001101	9.949286	51.813676	1.322583	29.976000
2459256.010009	1.003538	0.001101	10.290189	52.477052	1.319451	30.004000
2459256.011538	1.002789	0.001101	9.535070	50.580259	1.316344	29.976000
2459256.013065	1.000433	0.001101	10.480809	51.728233	1.313300	29.976000
2459256.014582	1.004180	0.001101	9.704784	51.015191	1.310331	29.976000
2459256.016105	1.002689	0.001096	9.670557	51.113771	1.307408	29.969000
2459256.017708	1.003708	0.001101	9.919321	51.056779	1.304393	29.976000
2459256.019231	1.002330	0.001096	9.938275	50.787947	1.301590	29.972000
2459256.020744	1.003090	0.001101	10.459428	51.578100	1.298859	29.972000
2459256.022270	1.001323	0.001096	10.297806	50.016095	1.296171	29.972000
2459256.023797	0.999850	0.001096	9.705529	49.292314	1.293520	29.976000
2459256.025318	1.003290	0.001101	10.154856	50.262867	1.290952	29.972000
2459256.026838	1.002094	0.001101	10.266729	51.041390	1.288433	29.971000
2459256.028358	1.001771	0.001101	10.607920	50.940210	1.285973	30.052000
2459256.029876	0.999856	0.001096	10.094277	49.543441	1.283566	29.972000
2459256.031404	1.000675	0.001101	10.828791	50.801995	1.281202	29.972000
2459256.032926	1.000263	0.001101	10.118847	51.986463	1.278902	29.976000
2459256.034440	1.000928	0.001101	10.600278	50.216481	1.276663	29.972000
2459256.035956	0.998708	0.001096	9.589979	50.920228	1.274474	29.976000
2459256.037474	0.996416	0.001107	12.049910	51.059238	1.272336	29.976000
2459256.038999	1.001488	0.001096	10.359398	48.819388	1.270242	29.976000
2459256.040518	0.999945	0.001096	10.566677	49.683354	1.268209	29.972000
2459256.042034	0.997524	0.001096	10.185802	52.545869	1.266235	29.972000
2459256.043556	0.998343	0.001096	9.777040	51.983865	1.264300	29.972000
2459256.045079	0.997082	0.001090	9.439174	50.621888	1.262418	29.972000
2459256.046601	0.999450	0.001096	9.350787	52.044009	1.260585	29.976000
2459256.048139	1.002053	0.001096	9.494980	51.838760	1.258787	29.976000
2459256.049667	0.998142	0.001090	9.253473	49.298094	1.257054	29.976000
2459256.051185	0.999744	0.001090	9.479303	51.776016	1.255379	29.976000
2459256.052710	1.000551	0.001090	9.643094	49.833390	1.253751	29.972000
2459256.054227	0.998348	0.001090	9.553397	48.335034	1.252180	29.976000
2459256.055758	0.999379	0.001090	9.628444	48.943229	1.250647	29.976000
2459256.057272	1.002077	0.001090	9.395568	50.991946	1.249181	29.976000
2459256.058819	0.997259	0.001090	9.512683	49.738549	1.247728	29.976000
2459256.060343	0.998207	0.001090	9.315246	48.454902	1.246353	29.976000
2459256.061862	0.996210	0.001084	8.949230	48.908503	1.245026	29.968000
2459256.063393	0.998943	0.001084	9.220477	48.790121	1.243744	29.976000
2459256.064902	0.997706	0.001090	9.400371	49.125127	1.242528	29.976000
2459256.066425	0.997742	0.001090	9.329512	49.065856	1.241342	29.972000
2459256.067953	1.001229	0.001090	8.834086	48.309518	1.240206	29.972000
2459256.069494	0.999091	0.001084	8.922387	50.334166	1.239112	29.976000
2459256.071018	1.002171	0.001090	9.334219	49.063454	1.238074	29.968000
2459256.072538	0.996087	0.001084	9.223936	49.439201	1.237089	29.976000
2459256.074053	0.995928	0.001084	9.159533	48.629406	1.236156	29.976000
2459256.075575	0.997318	0.001084	9.394760	47.694144	1.235264	29.980000
2459256.077098	0.999521	0.001084	8.783802	49.546024	1.234420	29.976000
2459256.078623	0.997695	0.001084	9.591497	50.946459	1.233626	29.972000
2459256.080153	0.997706	0.001084	9.091170	51.992832	1.232871	29.972000
2459256.081674	0.998413	0.001084	9.088961	51.619558	1.232154	29.976000
2459256.083286	0.994579	0.001084	9.772528	51.030424	1.231483	29.976000
2459256.084804	0.998725	0.001084	8.859102	51.464841	1.230882	29.976000
2459256.086319	0.997282	0.001078	8.689809	52.832890	1.230327	30.028000
2459256.087851	0.997812	0.001084	8.492143	53.397101	1.229815	29.972000
2459256.089383	0.998708	0.001084	8.354065	53.035518	1.229351	29.960000
2459256.090919	0.997430	0.001084	8.401885	52.804096	1.228933	29.976000
2459256.092441	0.998396	0.001084	8.434266	53.089497	1.228565	29.976000
2459256.093957	0.998054	0.001084	8.771624	53.123208	1.228247	29.980000
2459256.095478	1.000269	0.001084	8.676534	52.528717	1.227973	29.976000
2459256.096996	0.996811	0.001084	8.663735	52.225106	1.227744	29.972000
2459256.098508	0.999603	0.001084	8.654539	52.091215	1.227566	29.972000
2459256.100035	0.999950	0.001084	9.019236	50.911433	1.227433	29.972000
2459256.101552	0.999197	0.001084	8.543327	50.414407	1.227342	29.972000
2459256.103072	0.998543	0.001078	8.695330	50.196898	1.227303	29.980000
2459256.104584	0.998319	0.001084	8.821039	50.487621	1.227309	29.976000
2459256.106110	0.995392	0.001084	9.126807	51.155183	1.227362	29.976000
2459256.107636	0.998884	0.001084	9.050541	53.019717	1.227460	29.980000
2459256.109156	0.997930	0.001084	8.750966	55.085293	1.227603	29.976000
2459256.110681	0.998543	0.001084	9.524270	56.528709	1.227798	29.980000
2459256.112247	0.995780	0.001084	8.892872	56.920373	1.228045	29.976000
2459256.113768	0.998937	0.001084	8.409056	57.819507	1.228331	29.980000
2459256.115319	0.998937	0.001084	8.799905	58.099398	1.228672	29.976000
2459256.116848	0.998513	0.001084	8.893872	58.100698	1.229055	29.980000
2459256.118372	0.996293	0.001084	8.655868	57.929211	1.229482	29.976000
2459256.119892	1.000039	0.001084	8.758941	60.269706	1.229957	29.980000
2459256.121434	0.998855	0.001084	8.382260	58.898547	1.230487	29.980000
2459256.122963	1.000233	0.001084	8.430568	58.382904	1.231059	29.980000
2459256.124484	0.999609	0.001084	8.572137	56.616750	1.231678	29.976000
2459256.126006	1.000051	0.001084	8.595404	55.821185	1.232343	29.980000
2459256.127522	0.999915	0.001084	8.671172	54.645200	1.233052	29.980000
2459256.129042	0.999055	0.001084	8.947012	54.949967	1.233808	29.976000
2459256.130554	1.000310	0.001084	8.667919	54.009787	1.234610	29.980000
2459256.132090	1.001288	0.001084	9.236091	54.608843	1.235472	29.976000
2459256.133623	0.998725	0.001084	8.575858	52.643571	1.236382	29.972000
2459256.135141	0.998902	0.001084	9.387539	50.664978	1.237329	29.976000
2459256.136660	0.998254	0.001078	8.789832	48.075972	1.238324	29.976000
2459256.138177	0.999615	0.001078	8.735450	46.926702	1.239369	30.032000
2459256.139712	0.999609	0.001078	8.659963	47.576656	1.240474	29.976000
2459256.141239	1.000710	0.001084	8.996556	49.775879	1.241618	29.980000
2459256.142751	0.999220	0.001084	8.723108	52.781424	1.242804	29.976000
2459256.144310	0.996858	0.001084	8.731238	53.343424	1.244075	29.976000
2459256.145829	0.998820	0.001084	8.980478	52.188791	1.245364	29.976000
2459256.147357	1.000068	0.001084	8.943253	50.503212	1.246706	29.980000
2459256.148884	0.997259	0.001084	9.104914	51.315291	1.248100	29.976000
2459256.150406	0.998708	0.001084	9.415903	52.266059	1.249538	29.972000
2459256.151929	0.999992	0.001084	8.704068	53.144483	1.251031	29.980000
2459256.153451	0.998920	0.001084	8.688382	53.642914	1.252565	29.976000
2459256.154979	0.997412	0.001084	9.004891	53.347732	1.254160	29.980000
2459256.156504	0.998030	0.001084	8.733515	52.046790	1.255802	29.976000
2459256.158033	0.999426	0.001084	9.052859	50.315711	1.257503	29.976000
2459256.159546	0.998672	0.001084	9.465090	50.603129	1.259230	29.976000
2459256.161068	0.999939	0.001084	9.214598	47.964124	1.261022	29.972000
2459256.162584	0.997382	0.001084	9.638960	46.618288	1.262860	29.972000
2459256.164115	0.999750	0.001084	9.590401	47.454258	1.264760	29.976000
2459256.165631	1.001111	0.001084	9.366816	48.765246	1.266700	29.972000
2459256.167151	1.001912	0.001090	10.234552	50.249400	1.268695	29.980000
2459256.168684	1.001476	0.001096	10.490002	49.978012	1.270764	29.976000
2459256.170210	0.998926	0.001096	11.287169	50.145987	1.272868	29.976000
2459256.171737	1.006612	0.001096	10.819666	50.179270	1.275033	29.976000
2459256.173258	1.005116	0.001096	10.267277	52.179238	1.277245	29.976000
2459256.174772	1.001505	0.001096	10.772568	50.407487	1.279494	29.976000


==> anc/toi_2000_table_05_B.txt <==
#BJD_TDB   flux flux_err var_flux comp_flux    x_coord   y_coord dist_center     fwhm airmass       sky ens_avg
2459328.9512276 1.0023   0.0047   1.2762    1.2723  1384.0852  905.9160     15.2051   8.1986  1.2571  211.2106 11.7931
2459328.9527553 1.0050   0.0047   1.2620    1.2591  1383.3868  905.9505     15.2747   8.3082  1.2556  201.9997 11.8082
2459328.9542715 1.0014   0.0047   1.2455    1.2388  1383.3100  906.8682     14.3856   7.3429  1.2541  198.5991 11.8186
2459328.9557993 1.0022   0.0046   1.2568    1.2515  1383.2807  906.0113     15.2333   6.7349  1.2527  194.6554 11.8097
2459328.9573271 1.0000   0.0046   1.2596    1.2564  1383.4363  905.8374     15.3778   6.4473  1.2513  192.1622 11.8049
2459328.9588433 0.9987   0.0046   1.2571    1.2549  1383.6018  905.9543     15.2357   6.7032  1.2500  189.9774 11.8056
2459328.9603710 1.0086   0.0046   1.2621    1.2442  1383.5616  906.0818     15.1162   6.1543  1.2488  190.8725 11.8121
2459328.9618988 1.0009   0.0046   1.2604    1.2511  1383.3544  906.0549     15.1774   8.9396  1.2476  189.5204 11.8052
2459328.9634150 0.9976   0.0046   1.2511    1.2496  1383.5649  906.0395     15.1573   8.9527  1.2464  189.5931 11.8096
2459328.9649428 1.0012   0.0046   1.2479    1.2371  1383.6900  906.0559     15.1215   7.3943  1.2453  188.2835 11.8164
2459328.9664590 1.0001   0.0047   1.2317    1.2314  1383.6400  906.0777     15.1078   6.9435  1.2442  188.7355 11.8293
2459328.9679868 0.9981   0.0047   1.2235    1.2182  1383.5658  906.0482     15.1487   7.3799  1.2432  188.0448 11.8345
2459328.9710423 0.9930   0.0047   1.2112    1.2125  1384.0713  906.1017     15.0226   9.3904  1.2413  190.6461 11.8398
2459328.9725585 1.0025   0.0047   1.2239    1.2126  1383.3477  905.9247     15.3069   7.1509  1.2405  191.0830 11.8388
2459328.9740863 1.0030   0.0047   1.2241    1.2189  1383.3825  905.9875     15.2390   6.8647  1.2396  191.4367 11.8391
2459328.9756025 0.9905   0.0047   1.2113    1.2153  1384.1505  906.0619     15.0522   7.0476  1.2389  191.6511 11.8370
2459328.9771302 0.9973   0.0047   1.2019    1.1962  1382.7971  906.9027     14.4565  10.5232  1.2382  192.2744 11.8528
2459328.9786464 1.0019   0.0048   1.1989    1.1966  1383.4925  906.0225     15.1859   9.3921  1.2375  193.5610 11.8605
2459328.9801742 0.9883   0.0048   1.1793    1.1880  1383.4043  906.0526     15.1711   7.0138  1.2369  195.5564 11.8636
2459328.9817020 1.0032   0.0048   1.1951    1.1965  1384.2162  906.0432     15.0628   7.6173  1.2363  194.3511 11.8654
2459328.9832182 0.9938   0.0049   1.1567    1.1614  1381.6423  906.0640     15.5587  10.0747  1.2357  195.5370 11.8906
2459328.9847459 1.0035   0.0049   1.1596    1.1456  1383.5768  906.9779     14.2300  10.1690  1.2353  195.6602 11.8985
2459328.9862621 0.9988   0.0049   1.1616    1.1573  1384.0727  905.9450     15.1778   9.8799  1.2348  197.4811 11.8915
2459328.9877899 1.0005   0.0049   1.1569    1.1587  1384.9036  906.9987     14.0442  10.4616  1.2344  195.2927 11.8977
2459328.9893177 1.0044   0.0050   1.1480    1.1379  1383.8650  907.0405     14.1218  10.4848  1.2341  197.5009 11.9103
2459328.9908339 1.0036   0.0049   1.1601    1.1505  1383.0059  906.0434     15.2533   8.2037  1.2338  197.1585 11.8981
2459328.9923617 0.9977   0.0050   1.1452    1.1479  1384.0174  906.9959     14.1437  10.7712  1.2335  199.3526 11.9058
2459328.9938894 0.9972   0.0051   1.0845    1.0791  1383.9780  905.0522     16.0755  10.7199  1.2333  197.9402 11.9644
2459328.9954056 0.9992   0.0050   1.1399    1.1400  1383.8227  906.0809     15.0772   8.0089  1.2332  199.6242 11.9124
2459329.0000468 0.9876   0.0050   1.1257    1.1350  1451.3499  873.7593     80.6368   6.3470  1.2330  201.2403 11.9133
2459329.0015630 1.0024   0.0050   1.1429    1.1358  1451.1364  874.8903     79.8052   7.2228  1.2331  199.9926 11.9130
2459329.0030908 0.9975   0.0050   1.1381    1.1369  1451.1313  873.0210     80.8954   7.7402  1.2331  202.9816 11.9123
2459329.0046185 0.9960   0.0050   1.1341    1.1289  1451.4370  872.9338     81.1934   6.7490  1.2333  200.9371 11.9144
2459329.0061347 0.9929   0.0050   1.1308    1.1377  1451.3875  873.0266     81.0985   8.0174  1.2335  199.5048 11.9142
2459329.0076625 1.0011   0.0050   1.1299    1.1214  1450.4809  874.7200     79.3702   7.9451  1.2337  201.6599 11.9241
2459329.0091787 1.0032   0.0050   1.1301    1.1226  1451.3004  872.9755     81.0586   7.7034  1.2340  201.4700 11.9262
2459329.0107065 1.0012   0.0050   1.1233    1.1164  1451.1429  873.0394     80.8939   6.7466  1.2343  201.1950 11.9305
2459329.0122343 0.9939   0.0050   1.1136    1.1186  1450.7133  873.0766     80.5262   8.0488  1.2347  202.7140 11.9320
2459329.0137505 0.9929   0.0050   1.1164    1.1112  1451.9622  873.0193     81.5669   7.4746  1.2351  200.8654 11.9282
2459329.0152782 1.0008   0.0051   1.1167    1.1130  1451.2529  873.7946     80.5375   8.5271  1.2355  202.0754 11.9365
2459329.0167944 1.0014   0.0051   1.1163    1.1139  1450.5612  873.9002     79.9158   8.5826  1.2360  201.6954 11.9376
2459329.0183222 0.9966   0.0051   1.1121    1.1082  1451.2119  873.9294     80.4253   7.8480  1.2366  203.3796 11.9363
2459329.0198500 0.9931   0.0051   1.1066    1.1160  1451.3408  874.6606     80.1047   7.9828  1.2372  200.6832 11.9379
2459329.0213662 0.9959   0.0050   1.1234    1.1172  1451.1649  874.7071     79.9343   7.0729  1.2379  199.0036 11.9247
2459329.0228939 1.0044   0.0050   1.1277    1.1160  1450.7794  873.8335     80.1315   8.4665  1.2386  200.0700 11.9297
2459329.0244101 0.9968   0.0050   1.1226    1.1109  1451.2006  873.7908     80.4974   6.5847  1.2393  200.7167 11.9264
2459329.0259379 0.9922   0.0050   1.1187    1.1147  1451.9782  872.9907     81.5967   7.1526  1.2401  201.1597 11.9252
2459329.0274541 1.0057   0.0051   1.1290    1.1200  1451.3374  873.0893     81.0210   5.8895  1.2410  201.7841 11.9298
2459329.0289819 0.9943   0.0051   1.1001    1.0962  1451.1130  873.9837     80.3134   7.9424  1.2419  201.7138 11.9457
2459329.0305096 0.9971   0.0051   1.0975    1.0913  1451.9753  874.7987     80.5438   8.6787  1.2428  201.8719 11.9513
2459329.0320258 1.0033   0.0052   1.0966    1.0804  1451.2079  874.0785     80.3349   7.5366  1.2438  199.7988 11.9589
2459329.0335536 0.9911   0.0051   1.0965    1.1029  1451.1406  873.9798     80.3380   8.1050  1.2449  199.9831 11.9457
2459329.0350698 0.9964   0.0052   1.0969    1.0995  1451.2516  874.0987     80.3585   8.2779  1.2459  203.2558 11.9511
2459329.0365976 0.9978   0.0052   1.0968    1.0968  1452.0047  874.0387     81.0061   7.6233  1.2471  203.2370 11.9528
2459329.0381138 0.9983   0.0052   1.0978    1.0962  1451.9126  873.9353     80.9911   7.6069  1.2483  203.0687 11.9522
2459329.0396415 0.9944   0.0052   1.0939    1.0953  1451.0981  873.9076     80.3458   7.6109  1.2495  205.5968 11.9519
2459329.0411577 1.0047   0.0051   1.1106    1.1014  1451.2686  873.9763     80.4439   6.6582  1.2508  202.8143 11.9467
2459329.0426855 0.9873   0.0051   1.0901    1.0957  1451.9643  874.9232     80.4635   7.1843  1.2521  201.2711 11.9480
2459329.0442133 1.0011   0.0052   1.0956    1.0915  1451.2883  874.9094     79.9181   8.0366  1.2535  203.1221 11.9575
2459329.0482063 1.0086   0.0053   1.0818    1.0626  1403.9010  936.7924     23.8714   8.9568  1.2574  202.1491 11.9794
2459329.0497225 0.9853   0.0052   1.0668    1.0751  1404.0163  932.0744     21.1478   7.6007  1.2590  202.7702 11.9691
2459329.0512503 0.9949   0.0052   1.0759    1.0739  1404.0499  932.9435     21.6436   8.4736  1.2606  202.5238 11.9704
2459329.0527781 0.9931   0.0052   1.0794    1.0744  1404.1269  932.8983     21.6830   9.1472  1.2623  202.1023 11.9650
2459329.0542943 0.9948   0.0051   1.0899    1.0866  1403.9949  932.1013     21.1437   7.7764  1.2640  201.9847 11.9563
2459329.0558220 0.9878   0.0051   1.0832    1.0920  1403.9467  932.0233     21.0617   7.5055  1.2658  202.1013 11.9554
2459329.0573382 0.9908   0.0052   1.0792    1.0763  1404.0335  932.0655     21.1578   6.5672  1.2676  203.6976 11.9626
2459329.0588660 1.0053   0.0052   1.0894    1.0808  1404.1197  931.9925     21.1933   7.9776  1.2695  203.5228 11.9682
2459329.0603938 0.9914   0.0052   1.0654    1.0584  1404.0570  932.8794     21.6143   8.6655  1.2714  203.1173 11.9773
2459329.0619100 0.9869   0.0052   1.0517    1.0596  1404.0171  934.0947     22.2730   8.0419  1.2734  202.9853 11.9864
2459329.0634377 0.9893   0.0052   1.0592    1.0628  1404.8893  932.9002     22.3253   8.3701  1.2754  204.0907 11.9812
2459329.0649539 0.9885   0.0052   1.0611    1.0558  1404.0240  932.8993     21.5976   7.9345  1.2775  205.1662 11.9785
2459329.0664817 0.9885   0.0053   1.0602    1.0658  1404.0224  932.9823     21.6422   8.1788  1.2797  203.4602 11.9794
2459329.0680095 0.9907   0.0053   1.0483    1.0436  1404.1152  933.0028     21.7307   8.2098  1.2819  203.6105 11.9941
2459329.0695257 0.9988   0.0054   1.0474    1.0414  1404.1650  933.0173     21.7803   7.7984  1.2841  202.1167 12.0038
2459329.0710534 0.9847   0.0054   1.0334    1.0341  1404.0570  933.0859     21.7284   7.6284  1.2864  202.9038 12.0031
2459329.0725812 0.9815   0.0053   1.0341    1.0460  1404.0213  933.0468     21.6770   6.5700  1.2888  204.6762 11.9988
2459329.0740974 1.0031   0.0053   1.0671    1.0515  1404.0664  933.8858     22.1909   8.1565  1.2912  204.7852 11.9882
2459329.0771529 0.9955   0.0053   1.0687    1.0648  1403.9994  933.8746     22.1299   6.3958  1.2962  205.4297 11.9784
2459329.0786691 0.9973   0.0052   1.0701    1.0585  1404.0801  933.8385     22.1747   6.5124  1.2988  205.0587 11.9789
2459329.0801969 0.9909   0.0052   1.0589    1.0592  1404.9526  933.9182     22.9364   7.0155  1.3015  206.2241 11.9834
2459329.0817131 0.9984   0.0053   1.0664    1.0602  1404.1171  933.9903     22.2930   5.8724  1.3041  207.2457 11.9840
2459329.0832409 0.9809   0.0052   1.0562    1.0578  1404.0781  933.0660     21.7349   5.6861  1.3069  205.4901 11.9752
2459329.0847571 0.9957   0.0053   1.0681    1.0607  1404.0928  933.8512     22.1924   6.3431  1.3097  208.4039 11.9793
2459329.0862848 0.9895   0.0053   1.0605    1.0646  1404.9110  933.8744     22.8774   6.4823  1.3126  208.1729 11.9802
2459329.0878126 0.9898   0.0053   1.0517    1.0497  1404.1235  933.9268     22.2613   6.0640  1.3155  208.3645 11.9896
2459329.0893288 0.9871   0.0054   1.0313    1.0347  1404.0192  933.9453     22.1872   8.3227  1.3185  207.3973 12.0080
2459329.0908566 0.9944   0.0054   1.0269    1.0278  1404.1616  933.9933     22.3309   5.9432  1.3216  209.8835 12.0206
2459329.0923844 0.9924   0.0055   1.0227    1.0207  1404.2624  933.9316     22.3773   8.7089  1.3247  209.5650 12.0228
2459329.0963890 0.9999   0.0055   1.0139    1.0027  1395.0500  877.9040     44.0360   8.0473  1.3331  209.2769 12.0404
2459329.0979167 0.9979   0.0054   1.0245    1.0139  1394.3858  877.0472     44.7456   8.3100  1.3365  208.1296 12.0269
2459329.0994329 1.0000   0.0054   1.0293    1.0241  1394.9632  876.8892     45.0122   8.0094  1.3398  208.8709 12.0241
2459329.1009607 0.9947   0.0054   1.0231    1.0189  1395.0561  877.0130     44.9096   7.8837  1.3433  208.6475 12.0249
2459329.1024769 0.9939   0.0054   1.0227    1.0209  1395.0785  876.9992     44.9276   7.9518  1.3468  208.6733 12.0244
2459329.1040047 0.9849   0.0054   1.0231    1.0266  1394.9793  876.9328     44.9728   5.5765  1.3504  207.3384 12.0142
2459329.1055324 0.9960   0.0054   1.0356    1.0202  1394.2589  876.9286     44.8386   6.1425  1.3541  208.7718 12.0132
2459329.1070602 0.9900   0.0054   1.0327    1.0359  1395.0329  876.9673     44.9497   6.5150  1.3578  208.1735 12.0096
2459329.1085764 0.9906   0.0055   1.0126    1.0133  1395.1549  876.9979     44.9444   7.5929  1.3615  211.2618 12.0316
2459329.1101042 0.9935   0.0055   1.0048    1.0003  1395.0164  877.0737     44.8421   6.0466  1.3654  214.0837 12.0431
2459329.1116204 0.9958   0.0056   0.9936    0.9879  1395.0889  877.8181     44.1280   6.6782  1.3693  217.2322 12.0578
2459329.1131481 1.0034   0.0056   1.0067    0.9974  1395.1670  877.0341     44.9114   5.4085  1.3733  218.4827 12.0519
2459329.1146759 0.9929   0.0056   0.9906    0.9835  1395.0258  877.0559     44.8614   5.2220  1.3773  220.2155 12.0580
2459329.1161921 0.9944   0.0057   0.9827    0.9748  1395.0418  877.0140     44.9057   5.5760  1.3814  222.4670 12.0683
2459329.1177199 0.9837   0.0057   0.9649    0.9664  1395.1192  877.0311     44.9046   5.3601  1.3856  225.2153 12.0764
2459329.1192477 0.9821   0.0057   0.9571    0.9562  1395.2117  877.0251     44.9293   5.3924  1.3899  224.6727 12.0835
2459329.1207639 0.9867   0.0059   0.9493    0.9477  1395.1267  876.9739     44.9621   5.1517  1.3942  228.1941 12.0974
2459329.1222916 0.9846   0.0059   0.9370    0.9316  1394.9841  877.0336     44.8749   5.5433  1.3986  228.0411 12.1093
2459329.1238194 0.9873   0.0059   0.9398    0.9401  1395.0712  877.0257     44.9002   5.6192  1.4031  229.5725 12.1089
2459329.1253356 0.9915   0.0059   0.9337    0.9266  1395.1186  877.0449     44.8910   5.5998  1.4076  230.0399 12.1206
2459329.1268634 1.0023   0.0060   0.9261    0.9104  1395.0311  877.8725     44.0629   6.3263  1.4122  232.2831 12.1413
2459329.1283911 0.9992   0.0061   0.9073    0.8957  1395.2071  877.0497     44.9044   5.6218  1.4169  235.7056 12.1602
2459329.1299073 0.9984   0.0063   0.8995    0.8859  1396.0062  877.7622     44.3806   5.7085  1.4216  236.1143 12.1687
2459329.1314351 0.9950   0.0063   0.8829    0.8811  1395.1470  877.0647     44.8774   5.6119  1.4265  236.1204 12.1853
2459329.1329629 0.9869   0.0063   0.8731    0.8708  1395.1165  877.0275     44.9076   5.2939  1.4314  238.9412 12.1885
2459329.1360068 0.9946   0.0064   0.8682    0.8628  1395.2699  878.0166     43.9716   4.8079  1.4414  240.8969 12.2030
2459329.1375230 0.9914   0.0064   0.8722    0.8710  1395.1499  877.9149     44.0459   5.2681  1.4465  240.8304 12.1945
2459329.1390508 0.9927   0.0064   0.8690    0.8720  1395.0569  877.8321     44.1077   5.1949  1.4518  240.2462 12.1999
2459329.1405786 0.9995   0.0065   0.8659    0.8554  1395.1233  877.8088     44.1443   5.5290  1.4571  242.9735 12.2113
2459329.1442360 0.9956   0.0066   0.8471    0.8340  1386.1557  877.9840     43.0163   8.9996  1.4701  246.2324 12.2308
2459329.1457637 0.9844   0.0065   0.8487    0.8491  1386.3498  875.8848     45.1166   5.6588  1.4757  248.1627 12.2164
2459329.1472799 0.9930   0.0065   0.8552    0.8446  1386.3948  875.0061     45.9956   6.5311  1.4814  243.9051 12.2177
2459329.1488077 0.9737   0.0065   0.8318    0.8476  1387.0118  875.9595     45.0519   5.3450  1.4871  245.1553 12.2265
2459329.1503355 0.9930   0.0067   0.8405    0.8425  1386.2952  875.9483     45.0526   5.2372  1.4930  245.2288 12.2364
2459329.1518517 0.9899   0.0066   0.8356    0.8291  1387.0174  876.0264     44.9851   4.9108  1.4989  247.6964 12.2394
2459329.1533794 0.9769   0.0065   0.8275    0.8271  1387.0748  875.8983     45.1145   4.1141  1.5049  248.4203 12.2356
2459329.1549072 0.9970   0.0066   0.8459    0.8348  1386.3153  875.9477     45.0534   5.3359  1.5110  246.3851 12.2339
2459329.1564350 0.9902   0.0065   0.8485    0.8421  1387.1634  876.0172     44.9978   5.1195  1.5172  245.9912 12.2231
2459329.1579512 0.9892   0.0065   0.8466    0.8425  1387.0775  875.9416     45.0713   4.8816  1.5235  246.8725 12.2244
2459329.1594789 0.9890   0.0066   0.8411    0.8306  1387.0652  875.9174     45.0952   4.6827  1.5298  248.7385 12.2314
2459329.1609951 1.0003   0.0068   0.8246    0.8153  1386.3951  875.8992     45.1025   4.5390  1.5363  252.2716 12.2652
2459329.1625229 1.0027   0.0069   0.8135    0.8015  1387.0627  875.9927     45.0199   5.2385  1.5428  253.0712 12.2824
2459329.1655669 0.9887   0.0070   0.7926    0.7849  1386.5216  875.9470     45.0560   5.2863  1.5562  256.1492 12.2955
2459329.1686224 1.0046   0.0070   0.8012    0.7786  1387.2642  875.9857     45.0321   5.0683  1.5700  255.7323 12.3011
2459329.1701386 0.9923   0.0069   0.7891    0.7796  1387.1508  875.9285     45.0862   4.8175  1.5770  257.2779 12.3042
2459329.1716664 1.0047   0.0072   0.7883    0.7696  1387.0805  875.9517     45.0613   5.3092  1.5842  257.9805 12.3188
2459329.1731826 0.9990   0.0073   0.7676    0.7564  1387.0796  876.0175     44.9954   5.6623  1.5914  257.6693 12.3415
2459329.1747104 1.0101   0.0074   0.7654    0.7486  1387.1681  876.7813     44.2342   5.7533  1.5988  261.2290 12.3567
2459329.1762265 0.9973   0.0071   0.7660    0.7646  1387.2168  876.7780     44.2387   5.4708  1.6062  260.8257 12.3420
2459329.1777543 0.9928   0.0070   0.7879    0.7794  1387.0671  876.0140     44.9987   4.7892  1.6138  257.1543 12.3064
2459329.1792821 0.9927   0.0070   0.7939    0.7840  1387.2037  876.0314     44.9847   5.1089  1.6214  256.5272 12.2981
2459329.1807983 0.9979   0.0069   0.8067    0.7930  1387.2137  876.7903     44.2264   6.1589  1.6292  254.4727 12.2865
2459329.1823261 1.0015   0.0070   0.8039    0.7846  1387.1571  876.9936     44.0216   7.9437  1.6371  252.6316 12.2941
2459329.1838538 0.9970   0.0070   0.8017    0.7880  1387.1698  876.8734     44.1421   6.0347  1.6451  251.7618 12.2921
2459329.1853700 1.0008   0.0070   0.8027    0.7930  1387.1716  876.9283     44.0873   5.6983  1.6531  251.3818 12.2949
2459329.1868978 1.0072   0.0071   0.7932    0.7781  1387.1899  876.9197     44.0964   5.9967  1.6614  253.1346 12.3148
2459329.1884256 0.9881   0.0071   0.7784    0.7786  1387.1135  876.0685     44.9453   6.8597  1.6697  252.5017 12.3145
2459329.1920598 1.0120   0.0071   0.7993    0.7795  1381.2831  870.8267     50.3945   7.6344  1.6901  255.8325 12.3117
2459329.1935876 0.9996   0.0071   0.7955    0.7804  1381.1886  866.0483     55.1620   6.5772  1.6988  255.0743 12.3033
2459329.1951153 1.0002   0.0071   0.7810    0.7684  1381.3824  866.0425     55.1511   5.0314  1.7077  257.2206 12.3240
2459329.1966315 1.0034   0.0072   0.7756    0.7679  1382.0771  866.9815     54.1608   4.5686  1.7166  257.8433 12.3350
2459329.1981593 1.0076   0.0074   0.7620    0.7426  1381.4418  865.8524     55.3357   4.9175  1.7258  261.8332 12.3587
2459329.1996755 1.0064   0.0074   0.7560    0.7425  1381.6207  867.0380     54.1394   5.7587  1.7349  261.6932 12.3660
2459329.2012033 0.9975   0.0073   0.7564    0.7530  1381.4173  866.9613     54.2327   5.5610  1.7443  261.0171 12.3559
2459329.2027195 1.0022   0.0074   0.7589    0.7462  1382.1316  866.0467     55.0893   5.9269  1.7538  259.8635 12.3574
2459329.2042472 1.0037   0.0074   0.7503    0.7405  1381.4259  866.0251     55.1648   6.1281  1.7634  259.8844 12.3713
2459329.2057750 1.0005   0.0074   0.7431    0.7376  1382.0574  865.9963     55.1448   6.4106  1.7732  262.4202 12.3784
2459329.2072912 1.0141   0.0076   0.7453    0.7215  1382.0970  866.8673     54.2732   6.6413  1.7830  262.3678 12.3899
2459329.2088190 1.0057   0.0075   0.7414    0.7191  1382.5550  866.0690     55.0389   5.5592  1.7931  262.2560 12.3864
2459329.2108329 0.9996   0.0075   0.7341    0.7210  1432.4165  906.9432     48.4983   6.4704  1.8065  263.2090 12.3906
2459329.2123606 0.9995   0.0076   0.7275    0.7144  1433.1107  905.9760     49.4484   8.0676  1.8169  266.0794 12.4003
2459329.2138768 1.0031   0.0077   0.7294    0.7269  1433.1243  906.0594     49.4361   5.9821  1.8273  265.2175 12.4013
2459329.2169324 0.9917   0.0076   0.7158    0.7231  1432.4863  905.9900     48.8495   4.8202  1.8488  264.2124 12.4094
2459329.2184601 0.9917   0.0077   0.7054    0.7157  1433.2526  904.9834     49.8933   5.0971  1.8598  259.0098 12.4253

==> anc/toi_2000_table_05_Ic.txt <==
#BJD_TDB   flux flux_err var_flux comp_flux    x_coord   y_coord dist_center     fwhm airmass       sky ens_avg
2459328.9519920 1.0049   0.0035   1.1216    1.1127  1382.7373  906.1469     15.2072   9.0097  1.2563   70.0864 11.9587
2459328.9535197 1.0085   0.0035   1.1239    1.1099  1382.8611  906.0773     15.2492   9.6977  1.2548   67.5950 11.9603
2459328.9550359 1.0001   0.0035   1.1137    1.1102  1382.7686  909.9990     11.4657   9.2915  1.2534   63.7096 11.9612
2459328.9611354 1.0005   0.0035   1.1160    1.1129  1383.3081  906.1874     15.0552  11.4627  1.2482   62.3584 11.9594
2459328.9626516 0.9961   0.0035   1.1119    1.1124  1382.9216  906.1658     15.1503  11.6614  1.2470   60.1639 11.9585
2459328.9641794 0.9990   0.0035   1.1114    1.1058  1383.3983  906.1455     15.0806  12.0201  1.2458   59.2072 11.9623
2459328.9672234 1.0017   0.0035   1.0969    1.0865  1382.8007  906.1811     15.1603  12.1938  1.2437   58.8250 11.9794
2459328.9687511 0.9905   0.0035   1.0898    1.0922  1383.3144  906.1795     15.0619   9.9539  1.2427   61.7198 11.9743
2459328.9702789 1.0009   0.0035   1.0958    1.0866  1383.4890  907.1590     14.0670   9.9993  1.2418   62.4323 11.9797
2459328.9717951 1.0024   0.0035   1.0988    1.0945  1382.6946  906.1559     15.2077  12.3919  1.2409   62.0311 11.9784
2459328.9733229 1.0023   0.0035   1.0989    1.0934  1382.8160  906.1569     15.1808  12.2613  1.2400   61.5865 11.9781
2459328.9748507 1.0025   0.0035   1.1000    1.0869  1382.8573  906.1966     15.1333  10.2945  1.2392   60.9475 11.9773
2459328.9763669 0.9993   0.0035   1.0973    1.0954  1383.4015  906.1933     15.0330  10.1446  1.2385   61.1083 11.9764
2459328.9778946 1.0040   0.0035   1.0977    1.0926  1382.7598  906.1923     15.1581  12.6379  1.2378   63.5647 11.9812
2459328.9794108 1.0025   0.0035   1.0916    1.0837  1383.5135  906.1628     15.0442  10.3157  1.2371   62.5840 11.9856
2459328.9809386 0.9918   0.0035   1.0756    1.0847  1381.9847  907.0892     14.4787  13.4913  1.2365   63.5648 11.9900
2459328.9824548 1.0016   0.0035   1.0801    1.0788  1383.0037  907.0993     14.2200  11.3912  1.2360   64.7318 11.9961
2459328.9839826 0.9923   0.0036   1.0607    1.0642  1382.8751  907.1075     14.2396  12.8518  1.2355   65.1510 12.0057
2459328.9870265 1.0036   0.0036   1.0690    1.0583  1383.5165  906.1542     15.0521  10.7559  1.2346   65.1851 12.0095
2459328.9900821 1.0060   0.0036   1.0650    1.0573  1382.7071  907.1336     14.2520  10.8096  1.2339   66.2285 12.0161
2459328.9915983 0.9978   0.0036   1.0666    1.0625  1382.1033  907.1168     14.4197  14.0236  1.2336   67.7760 12.0057
2459328.9931260 0.9972   0.0036   1.0569    1.0540  1384.3072  906.1930     14.9034  11.4121  1.2334   67.4750 12.0148
2459328.9946422 0.9984   0.0036   1.0276    1.0240  1380.6264  906.1225     15.8182  14.1582  1.2332   68.5932 12.0466
2459328.9961700 0.9944   0.0036   1.0549    1.0550  1383.4505  906.2107     15.0074  13.2293  1.2331   66.3070 12.0139
2459329.0023274 0.9966   0.0036   1.0560    1.0475  1450.7855  873.1222     80.5571  10.2734  1.2331   67.1106 12.0152
2459329.0053714 1.0026   0.0036   1.0629    1.0579  1450.7507  873.0472     80.5737   9.7153  1.2333   68.2403 12.0146
2459329.0068991 0.9960   0.0036   1.0479    1.0449  1450.7535  874.1708     79.9124   9.6713  1.2335   67.8563 12.0229
2459329.0099431 1.0003   0.0036   1.0527    1.0474  1451.3509  873.2061     80.9629  11.7208  1.2341   68.1966 12.0226
2459329.0114709 1.0040   0.0036   1.0489    1.0379  1451.4893  873.1445     81.1111  11.7901  1.2344   68.7335 12.0306
2459329.0129871 1.0070   0.0036   1.0491    1.0373  1451.7213  874.0734     80.7552  12.0368  1.2348   69.2456 12.0335
2459329.0145148 1.0030   0.0036   1.0444    1.0351  1451.4944  874.0497     80.5844  11.3621  1.2353   67.1651 12.0341
2459329.0175588 1.0000   0.0036   1.0410    1.0360  1451.2733  873.1711     80.9210  11.6447  1.2363   67.3134 12.0344
2459329.0221305 0.9990   0.0036   1.0452    1.0408  1451.2559  874.1442     80.3355  11.8540  1.2382   68.3913 12.0290
2459329.0236467 0.9993   0.0036   1.0504    1.0450  1451.4895  875.0599     79.9961  11.4872  1.2389   67.4225 12.0238
2459329.0251745 1.0000   0.0036   1.0515    1.0464  1451.5773  873.2068     81.1454  11.5389  1.2397   67.3173 12.0235
2459329.0267023 0.9969   0.0036   1.0515    1.0499  1451.3573  873.1599     80.9954  11.1544  1.2405   67.5574 12.0201
2459329.0282185 0.9987   0.0036   1.0458    1.0424  1451.3024  873.1961     80.9297  11.6070  1.2414   69.0163 12.0279
2459329.0312625 1.0028   0.0036   1.0316    1.0221  1451.4335  874.1927     80.4517  11.6221  1.2433   67.1299 12.0473
2459329.0327902 0.9949   0.0036   1.0269    1.0262  1451.2818  874.1731     80.3397  11.5556  1.2443   66.6639 12.0436
2459329.0343064 0.9998   0.0037   1.0336    1.0263  1451.2423  874.1681     80.3105  10.0310  1.2453   65.8766 12.0419
2459329.0358342 0.9929   0.0036   1.0286    1.0346  1452.1087  874.1733     81.0130   9.2159  1.2465   67.4781 12.0396
2459329.0373620 1.0010   0.0037   1.0367    1.0295  1451.5249  874.2132     80.5141  11.4381  1.2476   68.3154 12.0400
2459329.0419221 1.0007   0.0036   1.0365    1.0345  1452.1466  874.1670     81.0475  11.7218  1.2514   67.0913 12.0398
2459329.0434499 0.9992   0.0037   1.0347    1.0351  1451.5987  874.2050     80.5789  12.0165  1.2528   67.8524 12.0401
2459329.0449661 1.0009   0.0037   1.0316    1.0215  1451.4554  874.1904     80.4708  11.7216  1.2542   69.6712 12.0452
2459329.0504869 0.9958   0.0037   1.0224    1.0256  1403.4678  932.2124     20.7567  12.3732  1.2597   66.9006 12.0495
2459329.0520147 0.9921   0.0037   1.0153    1.0173  1404.1892  932.2195     21.3711  10.1988  1.2614   66.8926 12.0529
2459329.0565864 0.9960   0.0036   1.0323    1.0344  1403.7053  933.1178     21.4551  12.6706  1.2666   65.9437 12.0392
2459329.0581026 0.9971   0.0037   1.0300    1.0277  1404.2710  932.1643     21.4119  10.1502  1.2685   67.5179 12.0428
2459329.0642021 0.9945   0.0037   1.0184    1.0189  1404.2235  933.1727     21.9150  12.1882  1.2764   70.1720 12.0522
2459329.0672461 0.9953   0.0037   1.0144    1.0184  1403.7487  933.1350     21.5006  12.6408  1.2807   69.3554 12.0573
2459329.0687623 1.0024   0.0037   1.0152    1.0067  1404.2611  933.1408     21.9287  12.1603  1.2829   67.6002 12.0643
2459329.0702901 0.9990   0.0037   1.0077    1.0015  1404.2864  933.1626     21.9618  12.4482  1.2852   68.2697 12.0686
2459329.0733456 0.9953   0.0037   1.0162    1.0180  1404.3225  933.1346     21.9764  12.1331  1.2899   67.6054 12.0555
2459329.0748618 0.9964   0.0037   1.0271    1.0280  1404.3556  933.1951     22.0375  12.1687  1.2924   67.8509 12.0451
2459329.0763896 0.9900   0.0036   1.0240    1.0373  1404.2574  933.1714     21.9425  12.2303  1.2949   68.2190 12.0414
2459329.0794335 0.9945   0.0037   1.0251    1.0241  1404.4477  933.1449     22.0866  12.5452  1.3000   67.5639 12.0452
2459329.0809613 0.9972   0.0037   1.0258    1.0232  1404.4698  933.1725     22.1202  12.5372  1.3027   69.0719 12.0473
2459329.0824775 0.9975   0.0037   1.0300    1.0271  1404.3043  933.1975     21.9960  12.5903  1.3054   70.1385 12.0432
2459329.0840053 1.0024   0.0037   1.0402    1.0332  1404.3374  934.0964     22.5339  12.3586  1.3082   71.2240 12.0379
2459329.0855215 1.0016   0.0037   1.0348    1.0310  1405.0726  933.1952     22.6381   9.2022  1.3110   71.6371 12.0426
2459329.0870492 0.9939   0.0037   1.0245    1.0320  1404.4456  933.1915     22.1105  12.4253  1.3139   71.2643 12.0451
2459329.0885770 0.9924   0.0037   1.0123    1.0245  1404.4963  933.1901     22.1520  12.2123  1.3169   71.2445 12.0566
2459329.0916210 0.9850   0.0037   0.9936    1.0032  1405.2086  933.1947     22.7526  12.4565  1.3230   71.5423 12.0687
2459329.0931372 0.9982   0.0037   1.0025    1.0002  1404.6087  933.2020     22.2524  12.0334  1.3261   71.1970 12.0733
2459329.0971534 0.9951   0.0037   0.9986    0.9991  1395.6486  878.1389     43.9337  12.1306  1.3347   71.7165 12.0743
2459329.0986696 0.9956   0.0038   0.9985    0.9970  1395.3554  876.2064     45.7602  11.9149  1.3380   69.2606 12.0749
2459329.1001973 0.9911   0.0037   0.9921    0.9980  1394.7451  876.1970     45.6485  11.6070  1.3415   70.3949 12.0770
2459329.1017251 0.9993   0.0037   1.0016    1.0004  1395.4779  877.1101     44.9016  10.9396  1.3450   70.4457 12.0755
2459329.1032413 1.0015   0.0037   1.0108    1.0045  1395.5124  877.0685     44.9495  11.6472  1.3485   68.6297 12.0679
2459329.1047691 0.9969   0.0037   1.0083    1.0071  1395.1727  877.0974     44.8506  12.2901  1.3521   69.5185 12.0657
2459329.1062968 0.9933   0.0037   1.0065    1.0054  1395.3950  877.1102     44.8840  12.1246  1.3558   69.5305 12.0637
2459329.1078130 0.9987   0.0037   1.0131    1.0116  1395.5534  877.1231     44.9049  11.8339  1.3595   72.1190 12.0625
2459329.1093408 0.9940   0.0038   1.0014    1.0047  1395.5119  877.1264     44.8928  12.1190  1.3633   74.1381 12.0699
2459329.1108570 1.0020   0.0038   1.0009    0.9964  1395.2944  877.0508     44.9212  12.4814  1.3672   76.8422 12.0792
2459329.1123848 0.9857   0.0038   0.9904    0.9997  1395.5415  877.0761     44.9483  12.2359  1.3712   76.4705 12.0729
2459329.1139125 1.0023   0.0038   1.0114    1.0098  1396.0852  877.0970     45.0465  11.9939  1.3752   78.4290 12.0682
2459329.1154287 0.9954   0.0038   1.0056    1.0052  1395.6976  876.1845     45.8528  12.0557  1.3792   81.8084 12.0670
2459329.1169565 0.9919   0.0038   0.9987    0.9999  1395.2351  877.0910     44.8696  12.2031  1.3834   82.7084 12.0705
2459329.1184843 0.9991   0.0038   1.0051    1.0069  1395.7231  877.1326     44.9320  12.3989  1.3876   83.4353 12.0716
2459329.1200005 0.9969   0.0038   0.9986    0.9942  1396.1024  877.0646     45.0820  10.1014  1.3919   84.2661 12.0762
2459329.1215282 0.9961   0.0038   0.9898    0.9928  1396.0935  877.1118     45.0339   8.8216  1.3962   85.3025 12.0849
2459329.1230560 0.9960   0.0039   0.9848    0.9850  1396.1303  877.1017     45.0520  12.5883  1.4007   85.8719 12.0902
2459329.1261000 0.9947   0.0039   0.9724    0.9745  1395.6377  877.1606     44.8862  12.1132  1.4097   88.9734 12.1026
2459329.1276277 0.9898   0.0039   0.9658    0.9763  1395.6834  877.1086     44.9469  12.0696  1.4144   90.3325 12.1047
2459329.1291555 1.0033   0.0039   0.9714    0.9629  1396.1251  878.0265     44.1502  12.6797  1.4191   93.8589 12.1130
2459329.1306717 0.9916   0.0040   0.9592    0.9621  1396.1500  877.1518     45.0076  11.8827  1.4239   94.3559 12.1140
2459329.1321995 0.9944   0.0040   0.9591    0.9597  1396.0974  877.1180     45.0287  12.0137  1.4288   94.3189 12.1172
2459329.1337273 0.9945   0.0040   0.9546    0.9637  1395.7243  877.1376     44.9274  12.3524  1.4337   96.7888 12.1224
2459329.1352435 0.9888   0.0040   0.9509    0.9674  1396.3326  877.1041     45.0956  12.2838  1.4387   98.5899 12.1205
2459329.1367712 1.0033   0.0040   0.9685    0.9633  1396.1590  877.1583     45.0033  12.0657  1.4439   98.3265 12.1163
2459329.1382874 0.9940   0.0040   0.9564    0.9581  1396.1460  877.1280     45.0299   9.4225  1.4490   97.6498 12.1199
2459329.1398152 0.9962   0.0040   0.9537    0.9543  1396.2364  878.0455     44.1574   9.4897  1.4543  100.9075 12.1253
2459329.1413314 1.0049   0.0041   0.9582    0.9470  1396.4192  878.0351     44.2102  12.2840  1.4596  102.7813 12.1297
2459329.1450004 0.9946   0.0041   0.9411    0.9291  1387.3193  876.1575     44.8619  12.4332  1.4728  104.1666 12.1381
2459329.1465165 0.9956   0.0040   0.9603    0.9580  1388.1806  875.0607     45.9911  12.4025  1.4784  103.6734 12.1172
2459329.1480443 0.9927   0.0040   0.9561    0.9598  1387.5230  875.0639     45.9614  12.9329  1.4841  103.5163 12.1188
2459329.1495721 0.9924   0.0041   0.9412    0.9450  1387.3503  876.0290     44.9912  11.5278  1.4899  103.5661 12.1355
2459329.1510999 0.9894   0.0040   0.9407    0.9457  1387.7174  875.0728     45.9593   9.4950  1.4958  104.1110 12.1328
2459329.1526161 0.9976   0.0041   0.9493    0.9489  1388.1582  875.1332     45.9175   9.7541  1.5017  104.0511 12.1319
2459329.1541438 0.9990   0.0041   0.9523    0.9489  1388.0793  875.9842     45.0638  12.4143  1.5078  103.6798 12.1299
2459329.1556716 0.9883   0.0040   0.9519    0.9593  1388.0438  876.0303     45.0161   9.4915  1.5139  103.7057 12.1188
2459329.1571878 0.9971   0.0040   0.9617    0.9657  1388.1506  875.1162     45.9342   9.7637  1.5201  104.6265 12.1173
2459329.1587156 0.9960   0.0040   0.9592    0.9583  1388.2510  875.1468     45.9084  12.2338  1.5265  102.4590 12.1189
2459329.1602433 0.9937   0.0041   0.9495    0.9485  1388.1100  875.1390     45.9096   9.1902  1.5329  105.7824 12.1275
2459329.1617595 1.0020   0.0041   0.9522    0.9462  1388.1539  876.0205     45.0310   9.9965  1.5394  107.7696 12.1333
2459329.1632873 0.9903   0.0041   0.9309    0.9393  1389.0561  875.1155     45.9861  10.1341  1.5460  110.6943 12.1453
2459329.1648151 0.9972   0.0041   0.9333    0.9305  1388.2993  875.1622     45.8954   9.5815  1.5527  109.6728 12.1498
2459329.1663313 0.9861   0.0041   0.9243    0.9387  1388.1561  875.1051     45.9455  12.0292  1.5595  109.2830 12.1483
2459329.1678590 1.0032   0.0042   0.9389    0.9330  1388.3043  875.1417     45.9162   9.5124  1.5664  108.5617 12.1500
2459329.1693752 0.9895   0.0041   0.9259    0.9340  1388.2983  875.1423     45.9153   9.4318  1.5733  109.6499 12.1501
2459329.1709030 1.0001   0.0041   0.9367    0.9363  1388.2696  875.9992     45.0580   9.6743  1.5804  109.7265 12.1490
2459329.1724192 1.0002   0.0042   0.9212    0.9103  1388.0988  876.0336     45.0153  12.7513  1.5876  115.0662 12.1673
2459329.1739470 0.9993   0.0043   0.9100    0.8984  1388.2641  876.0733     44.9837  12.0456  1.5949  113.4627 12.1796
2459329.1754747 0.9947   0.0043   0.9053    0.9056  1388.2370  876.0397     45.0159  10.1375  1.6023  114.9734 12.1803
2459329.1769909 0.9964   0.0042   0.9308    0.9263  1388.4844  875.1549     45.9124  12.3957  1.6098  109.6989 12.1519
2459329.1785187 0.9897   0.0041   0.9333    0.9451  1388.3949  876.0552     45.0086  12.0068  1.6174  108.9812 12.1417
2459329.1800465 0.9898   0.0041   0.9339    0.9402  1389.0800  876.1033     45.0022  12.4248  1.6251  107.1984 12.1411
2459329.1815627 0.9912   0.0041   0.9358    0.9327  1388.5511  875.1100     45.9609   9.5874  1.6329  105.1359 12.1405
2459329.1830904 1.0074   0.0041   0.9436    0.9308  1387.7931  876.0863     44.9495  12.6025  1.6409  106.9670 12.1491
2459329.1846182 0.9885   0.0041   0.9221    0.9305  1388.5447  875.1473     45.9233   9.8776  1.6489  103.8670 12.1536
2459329.1861344 0.9974   0.0041   0.9287    0.9287  1388.5725  876.0558     45.0178   9.7791  1.6570  106.2287 12.1556
2459329.1876622 0.9959   0.0042   0.9225    0.9294  1389.1259  876.0440     45.0645   9.7887  1.6653  105.1987 12.1611
2459329.1891900 0.9999   0.0041   0.9303    0.9255  1389.1223  876.0733     45.0350   9.8254  1.6737  106.4253 12.1564
2459329.1928242 1.0045   0.0041   0.9448    0.9408  1383.2242  864.9958     56.0730   9.2181  1.6942  107.4815 12.1445
2459329.1943520 1.0065   0.0042   0.9477    0.9358  1382.6253  866.0327     55.0708   9.9770  1.7030  108.6088 12.1434
2459329.1958682 1.0058   0.0042   0.9325    0.9189  1383.2794  865.1592     55.9070   9.6946  1.7119  109.8115 12.1602
2459329.1973959 0.9979   0.0042   0.9179    0.9116  1383.2308  865.1440     55.9246   8.7912  1.7210  109.2600 12.1688
2459329.1989237 0.9937   0.0042   0.9097    0.9125  1383.3542  866.0865     54.9772  10.0333  1.7302  110.9435 12.1739
2459329.2004399 1.0065   0.0042   0.9279    0.9244  1383.2366  865.0401     56.0281  10.5660  1.7394  111.5042 12.1663
2459329.2019561 0.9919   0.0042   0.9082    0.9080  1383.1444  864.1538     56.9179   9.7724  1.7488  109.7538 12.1737
2459329.2034839 1.0060   0.0042   0.9206    0.9128  1383.4458  867.0022     54.0582   9.9021  1.7583  110.5482 12.1743
2459329.2050116 1.0031   0.0043   0.9165    0.9128  1383.5496  866.0091     55.0455  10.2864  1.7680  112.8637 12.1761
2459329.2065278 0.9876   0.0042   0.9001    0.8958  1383.6312  865.1567     55.8935   9.3319  1.7778  113.1049 12.1787
2459329.2080556 0.9950   0.0042   0.9076    0.9148  1384.2760  865.0338     55.9927  10.2628  1.7878  112.3493 12.1779
2459329.2115972 0.9988   0.0043   0.8981    0.8949  1434.2666  907.1535     50.2134  12.1936  1.8115  113.6717 12.1935
2459329.2131250 0.9943   0.0043   0.9049    0.8923  1435.0879  905.0014     51.6292   9.8367  1.8219  115.9127 12.1803
2459329.2146412 1.0033   0.0043   0.9135    0.9052  1435.0375  904.1073     51.8656   9.1028  1.8324  114.6286 12.1799
2459329.2161690 1.0021   0.0043   0.9114    0.9139  1435.3137  905.1336     51.8033   9.1329  1.8431  116.0373 12.1811
2459329.2176968 0.9918   0.0043   0.8849    0.9030  1435.0378  904.0955     51.8697  10.6251  1.8540  112.1320 12.2018

==> anc/toi_2000_table_06.csv <==
BJD,FLUX,ERRFLUX,AIRMASS,SKY
   9338.006101, 0.999246, 0.001172, 1.017,  201.
   9338.007462, 1.000738, 0.001175, 1.017,  203.
   9338.009370, 0.998474, 0.001176, 1.017,  203.
   9338.010466, 1.001613, 0.001171, 1.018,  203.
   9338.011563, 0.998251, 0.001164, 1.018,  209.
   9338.012658, 1.002253, 0.001191, 1.018,  211.
   9338.013755, 0.999768, 0.001167, 1.019,  213.
   9338.014852, 1.000439, 0.001166, 1.019,  217.
   9338.015950, 0.999031, 0.001161, 1.019,  219.
   9338.017046, 0.999488, 0.001164, 1.019,  220.
   9338.018144, 1.000487, 0.001167, 1.020,  220.
   9338.019240, 1.000571, 0.001185, 1.020,  225.
   9338.020337, 1.001321, 0.001168, 1.020,  228.
   9338.021433, 0.997244, 0.001191, 1.021,  229.
   9338.022530, 0.999123, 0.001193, 1.021,  230.
   9338.024724, 1.001151, 0.001168, 1.022,  232.
   9338.025819, 1.002762, 0.001171, 1.022,  231.
   9338.026917, 0.999703, 0.001168, 1.022,  231.
   9338.028012, 1.000955, 0.001165, 1.023,  235.
   9338.029113, 1.000471, 0.001171, 1.023,  237.
   9338.031307, 0.999821, 0.001188, 1.024,  236.
   9338.032403, 0.999060, 0.001178, 1.024,  234.
   9338.033501, 1.000976, 0.001183, 1.025,  233.
   9338.034595, 0.998974, 0.001179, 1.025,  231.
   9338.035693, 0.999871, 0.001178, 1.025,  231.
   9338.036789, 1.000587, 0.001169, 1.026,  234.
   9338.037887, 1.000518, 0.001169, 1.026,  231.
   9338.038986, 0.998750, 0.001194, 1.026,  230.
   9338.040085, 0.999350, 0.001173, 1.027,  230.
   9338.041185, 1.001853, 0.001172, 1.027,  230.
   9338.042282, 1.002398, 0.001173, 1.028,  231.
   9338.043377, 0.999588, 0.001169, 1.028,  230.
   9338.044474, 0.999284, 0.001164, 1.028,  229.
   9338.045570, 1.001137, 0.001163, 1.029,  227.
   9338.046667, 1.000798, 0.001162, 1.029,  226.
   9338.047762, 1.001276, 0.001161, 1.030,  225.
   9338.048858, 0.999367, 0.001163, 1.030,  225.
   9338.049952, 0.999201, 0.001171, 1.031,  227.
   9338.051049, 0.999367, 0.001167, 1.031,  227.
   9338.052145, 1.000226, 0.001169, 1.031,  227.
   9338.053243, 0.999496, 0.001174, 1.032,  228.
   9338.054340, 1.000265, 0.001177, 1.032,  228.
   9338.055435, 0.998720, 0.001173, 1.033,  229.
   9338.056530, 0.998227, 0.001165, 1.033,  230.
   9338.057628, 1.000296, 0.001167, 1.034,  228.
   9338.058725, 0.999786, 0.001168, 1.034,  226.
   9338.059823, 0.999390, 0.001164, 1.035,  224.
   9338.060917, 0.999679, 0.001161, 1.035,  222.
   9338.062014, 0.999447, 0.001161, 1.036,  219.
   9338.063111, 0.999700, 0.001160, 1.036,  215.
   9338.064210, 1.000507, 0.001164, 1.037,  216.
   9338.065306, 1.000264, 0.001169, 1.037,  217.
   9338.066403, 1.001733, 0.001167, 1.038,  217.
   9338.067499, 0.999748, 0.001178, 1.038,  218.
   9338.068596, 1.000898, 0.001170, 1.039,  220.
   9338.069693, 1.000755, 0.001168, 1.039,  218.
   9338.070790, 0.999869, 0.001170, 1.040,  218.
   9338.071888, 0.999084, 0.001170, 1.040,  218.
   9338.072985, 1.001765, 0.001168, 1.041,  215.
   9338.074081, 1.001374, 0.001167, 1.041,  214.
   9338.075177, 1.000715, 0.001170, 1.042,  216.
   9338.077373, 1.002691, 0.001186, 1.043,  212.
   9338.078468, 0.998640, 0.001172, 1.043,  210.
   9338.079696, 1.000106, 0.001167, 1.044,  213.
   9338.080790, 1.000313, 0.001171, 1.045,  217.
   9338.081885, 0.999605, 0.001165, 1.045,  223.
   9338.082980, 1.000797, 0.001163, 1.046,  220.
   9338.084075, 0.998088, 0.001160, 1.046,  218.
   9338.085172, 0.999849, 0.001164, 1.047,  214.
   9338.086267, 0.999847, 0.001165, 1.047,  217.
   9338.087361, 1.002724, 0.001168, 1.048,  221.
   9338.088455, 1.001317, 0.001167, 1.049,  220.
   9338.089551, 0.999870, 0.001169, 1.049,  222.
   9338.090648, 1.000912, 0.001168, 1.050,  222.
   9338.091744, 0.999883, 0.001166, 1.050,  218.
   9338.092841, 1.000587, 0.001171, 1.051,  217.
   9338.093937, 1.001019, 0.001165, 1.052,  217.
   9338.095033, 1.002034, 0.001166, 1.052,  215.
   9338.096130, 0.999481, 0.001162, 1.053,  213.
   9338.097226, 0.998809, 0.001166, 1.053,  215.
   9338.098323, 1.000154, 0.001162, 1.054,  214.
   9338.099420, 1.001255, 0.001166, 1.055,  216.
   9338.100515, 1.000519, 0.001166, 1.055,  215.
   9338.101611, 0.999808, 0.001171, 1.056,  216.
   9338.102708, 0.999051, 0.001174, 1.057,  217.
   9338.103809, 1.000576, 0.001170, 1.057,  215.
   9338.104906, 0.999409, 0.001167, 1.058,  214.
   9338.106001, 0.999877, 0.001164, 1.059,  215.
   9338.107095, 1.001450, 0.001162, 1.059,  215.
   9338.108192, 0.999734, 0.001162, 1.060,  217.
   9338.109287, 1.000558, 0.001165, 1.060,  218.
   9338.110384, 1.000446, 0.001169, 1.061,  218.
   9338.111481, 1.000846, 0.001165, 1.062,  217.
   9338.112578, 1.000891, 0.001169, 1.062,  217.
   9338.113672, 0.999496, 0.001170, 1.063,  220.
   9338.114770, 1.001709, 0.001170, 1.064,  220.
   9338.115865, 1.000703, 0.001164, 1.065,  222.
   9338.116962, 0.999554, 0.001163, 1.065,  221.
   9338.118058, 1.000873, 0.001168, 1.066,  220.
   9338.119154, 0.998906, 0.001166, 1.067,  225.
   9338.120250, 1.002460, 0.001163, 1.067,  227.
   9338.121347, 1.000650, 0.001166, 1.068,  227.
   9338.122444, 1.000930, 0.001164, 1.069,  229.
   9338.123540, 1.001724, 0.001163, 1.069,  231.
   9338.124637, 1.000204, 0.001167, 1.070,  233.
   9338.125734, 1.000945, 0.001167, 1.071,  233.
   9338.126830, 0.999965, 0.001167, 1.071,  233.
   9338.127926, 0.999106, 0.001169, 1.072,  237.
   9338.129021, 0.999234, 0.001174, 1.073,  242.
   9338.130117, 0.999744, 0.001183, 1.074,  241.
   9338.131215, 1.000598, 0.001173, 1.074,  246.
   9338.132311, 0.999874, 0.001171, 1.075,  249.
   9338.133405, 1.001933, 0.001173, 1.076,  249.
   9338.134502, 1.000577, 0.001172, 1.077,  250.
   9338.135597, 1.001272, 0.001171, 1.077,  249.
   9338.136694, 1.000487, 0.001170, 1.078,  250.
   9338.137789, 0.999173, 0.001168, 1.079,  251.
   9338.138886, 1.001323, 0.001169, 1.080,  251.
   9338.139983, 0.999389, 0.001169, 1.080,  252.
   9338.141080, 1.001264, 0.001171, 1.081,  253.
   9338.142175, 0.997099, 0.001175, 1.082,  254.
   9338.143271, 0.999655, 0.001175, 1.083,  254.
   9338.144367, 0.999916, 0.001173, 1.083,  256.
   9338.145464, 0.999933, 0.001173, 1.084,  255.
   9338.146558, 0.999951, 0.001171, 1.085,  255.
   9338.147653, 0.999614, 0.001172, 1.086,  256.
   9338.148748, 0.999401, 0.001172, 1.086,  257.
   9338.149844, 1.000036, 0.001173, 1.087,  257.
   9338.150939, 1.001621, 0.001175, 1.088,  257.
   9338.152038, 0.999681, 0.001172, 1.089,  259.
   9338.153133, 0.999097, 0.001173, 1.090,  263.
   9338.154230, 1.002314, 0.001176, 1.090,  267.
   9338.155325, 1.002176, 0.001177, 1.091,  269.
   9338.156421, 1.001165, 0.001176, 1.092,  272.
   9338.157517, 1.000152, 0.001175, 1.093,  272.
   9338.158613, 1.000985, 0.001173, 1.094,  269.
   9338.159709, 1.002100, 0.001172, 1.094,  268.
   9338.160804, 0.999631, 0.001172, 1.095,  269.
   9338.161899, 1.000589, 0.001172, 1.096,  267.
   9338.162994, 1.002673, 0.001171, 1.097,  268.
   9338.164089, 0.999826, 0.001170, 1.098,  270.
   9338.165186, 1.000593, 0.001170, 1.098,  268.
   9338.166280, 1.001597, 0.001169, 1.099,  266.
   9338.167377, 1.000950, 0.001170, 1.100,  265.
   9338.168471, 0.999692, 0.001172, 1.101,  266.
   9338.169567, 1.002009, 0.001169, 1.102,  266.
   9338.170665, 0.998521, 0.001162, 1.102,  270.
   9338.171759, 0.999949, 0.001162, 1.103,  270.
   9338.172855, 0.998556, 0.001161, 1.104,  267.
   9338.173956, 1.000174, 0.001162, 1.105,  266.
   9338.175053, 0.998703, 0.001163, 1.106,  265.
   9338.176149, 0.998716, 0.001162, 1.107,  266.
   9338.177245, 0.998572, 0.001161, 1.108,  264.
   9338.178341, 0.996433, 0.001159, 1.108,  261.
   9338.179437, 0.998906, 0.001160, 1.109,  263.
   9338.180532, 0.999007, 0.001164, 1.110,  261.
   9338.181628, 0.998118, 0.001163, 1.111,  259.
   9338.182725, 0.997385, 0.001161, 1.112,  261.
   9338.183819, 0.995003, 0.001160, 1.113,  259.
   9338.184916, 0.998160, 0.001167, 1.113,  262.
   9338.186011, 0.997756, 0.001163, 1.114,  264.
   9338.187106, 0.996566, 0.001160, 1.115,  264.
   9338.188201, 0.996062, 0.001158, 1.116,  266.
   9338.189301, 0.995741, 0.001157, 1.117,  270.
   9338.190395, 0.996104, 0.001157, 1.118,  275.
   9338.192590, 0.998499, 0.001160, 1.119,  270.
   9338.193688, 0.995851, 0.001161, 1.120,  269.
   9338.194782, 0.995722, 0.001161, 1.121,  270.
   9338.195878, 0.996174, 0.001158, 1.122,  271.
   9338.196973, 0.995302, 0.001167, 1.123,  271.
   9338.198070, 0.995483, 0.001158, 1.124,  271.
   9338.199165, 0.996869, 0.001160, 1.125,  272.
   9338.200260, 0.995965, 0.001158, 1.126,  274.
   9338.201358, 0.995994, 0.001160, 1.126,  274.
   9338.202453, 0.998620, 0.001157, 1.127,  270.
   9338.203548, 0.996346, 0.001156, 1.128,  269.
   9338.204643, 0.997526, 0.001159, 1.129,  272.
   9338.205742, 0.996397, 0.001160, 1.130,  272.
   9338.206839, 0.995474, 0.001158, 1.131,  273.
   9338.207933, 0.995156, 0.001156, 1.132,  274.
   9338.209031, 0.997257, 0.001158, 1.133,  276.
   9338.210128, 0.996753, 0.001157, 1.133,  278.
   9338.212317, 0.996099, 0.001160, 1.135,  285.
   9338.213412, 0.995355, 0.001161, 1.136,  288.
   9338.214506, 0.996031, 0.001160, 1.137,  290.
   9338.215601, 0.997674, 0.001157, 1.138,  292.
   9338.216695, 0.999054, 0.001158, 1.139,  293.
   9338.217789, 0.996931, 0.001157, 1.140,  292.
   9338.218885, 0.997150, 0.001157, 1.141,  294.
   9338.219981, 0.996357, 0.001161, 1.141,  298.
   9338.221078, 0.996250, 0.001160, 1.142,  297.
   9338.222172, 0.996585, 0.001157, 1.143,  301.
   9338.223266, 0.994044, 0.001155, 1.144,  306.
   9338.224362, 0.994903, 0.001151, 1.145,  305.
   9338.225456, 0.996284, 0.001152, 1.146,  304.
   9338.226553, 0.996896, 0.001151, 1.147,  304.
   9338.227647, 0.995124, 0.001150, 1.148,  304.
   9338.228741, 0.996131, 0.001152, 1.149,  303.
   9338.229835, 0.994448, 0.001152, 1.149,  301.
   9338.230931, 0.996396, 0.001153, 1.150,  299.
   9338.232025, 0.996915, 0.001152, 1.151,  296.
   9338.233119, 0.997010, 0.001151, 1.152,  297.
   9338.234213, 0.995936, 0.001151, 1.153,  296.
   9338.235307, 0.996523, 0.001151, 1.154,  295.
   9338.236403, 0.996286, 0.001151, 1.155,  293.
   9338.237499, 0.995379, 0.001149, 1.156,  292.
   9338.238593, 0.995989, 0.001150, 1.157,  293.
   9338.239689, 0.995942, 0.001151, 1.158,  292.
   9338.240782, 0.995972, 0.001152, 1.158,  291.
   9338.241878, 0.995532, 0.001151, 1.159,  291.
   9338.242977, 0.994085, 0.001153, 1.160,  292.
   9338.244072, 0.996346, 0.001154, 1.161,  292.
   9338.245165, 0.994669, 0.001154, 1.162,  296.
   9338.246262, 0.997550, 0.001161, 1.163,  304.
   9338.247355, 0.994791, 0.001154, 1.164,  303.
   9338.249544, 0.996087, 0.001151, 1.166,  303.
   9338.250639, 0.993879, 0.001148, 1.166,  302.
   9338.251736, 0.995416, 0.001147, 1.167,  299.
   9338.252830, 0.995746, 0.001147, 1.168,  295.
   9338.253924, 0.995749, 0.001145, 1.169,  297.
   9338.255019, 0.994933, 0.001145, 1.170,  300.
   9338.256113, 0.995693, 0.001144, 1.171,  301.
   9338.257210, 0.996870, 0.001145, 1.172,  300.
   9338.258304, 0.996239, 0.001145, 1.173,  303.
   9338.259400, 0.995233, 0.001145, 1.174,  307.
   9338.260493, 0.993672, 0.001142, 1.174,  308.
   9338.261588, 0.994651, 0.001144, 1.175,  306.
   9338.262684, 0.995944, 0.001145, 1.176,  304.
   9338.263779, 0.994900, 0.001143, 1.177,  304.
   9338.264875, 0.995759, 0.001144, 1.178,  307.
   9338.265971, 0.997421, 0.001144, 1.179,  306.
   9338.267071, 0.995522, 0.001142, 1.180,  306.
   9338.268165, 0.995544, 0.001142, 1.181,  308.
   9338.269259, 0.995434, 0.001142, 1.181,  306.
   9338.270354, 0.996547, 0.001143, 1.182,  304.
   9338.271448, 0.996576, 0.001142, 1.183,  304.
   9338.272544, 0.995749, 0.001143, 1.184,  308.
   9338.273638, 0.997378, 0.001146, 1.185,  311.
   9338.274731, 0.995522, 0.001142, 1.186,  312.
   9338.275826, 0.995684, 0.001142, 1.187,  311.
   9338.276921, 0.994855, 0.001143, 1.187,  313.
   9338.278015, 0.995341, 0.001141, 1.188,  315.
   9338.279113, 0.997805, 0.001143, 1.189,  317.
   9338.280211, 0.995348, 0.001142, 1.190,  320.
   9338.281307, 0.996266, 0.001143, 1.191,  324.
   9338.282402, 0.997055, 0.001141, 1.192,  324.
   9338.283497, 0.995318, 0.001140, 1.192,  322.
   9338.284591, 0.996639, 0.001141, 1.193,  322.
   9338.285689, 0.996550, 0.001147, 1.194,  320.
   9338.286786, 0.997630, 0.001145, 1.195,  318.
   9338.287881, 0.995502, 0.001141, 1.196,  319.
   9338.288975, 0.996650, 0.001142, 1.197,  319.
   9338.290070, 0.997804, 0.001140, 1.198,  316.
   9338.291164, 0.995111, 0.001137, 1.198,  315.
   9338.292261, 0.996136, 0.001139, 1.199,  314.
   9338.293358, 0.997134, 0.001139, 1.200,  308.
   9338.294454, 0.999070, 0.001140, 1.201,  305.
   9338.295548, 0.995619, 0.001140, 1.202,  307.
   9338.296642, 0.996137, 0.001139, 1.202,  306.
   9338.297736, 0.996901, 0.001138, 1.203,  304.
   9338.298831, 0.996705, 0.001138, 1.204,  307.
   9338.299926, 0.995955, 0.001137, 1.205,  309.
   9338.301026, 0.997426, 0.001139, 1.206,  307.
   9338.302121, 0.997543, 0.001140, 1.206,  305.
   9338.303220, 0.996454, 0.001141, 1.207,  303.
   9338.304314, 0.996648, 0.001141, 1.208,  305.
   9338.305408, 0.998064, 0.001140, 1.209,  306.
   9338.306502, 0.999234, 0.001140, 1.210,  304.
   9338.307598, 0.998160, 0.001142, 1.210,  304.
   9338.308692, 0.998071, 0.001140, 1.211,  307.
   9338.309787, 0.997688, 0.001139, 1.212,  306.
   9338.310882, 0.997348, 0.001141, 1.213,  300.
   9338.311978, 0.998979, 0.001142, 1.213,  297.
   9338.313072, 0.999881, 0.001141, 1.214,  296.
   9338.314167, 1.000322, 0.001141, 1.215,  293.
   9338.315262, 0.997906, 0.001139, 1.216,  292.
   9338.316361, 0.999301, 0.001141, 1.216,  293.
   9338.317456, 0.999311, 0.001142, 1.217,  295.
   9338.318551, 1.000277, 0.001146, 1.218,  298.
   9338.321835, 1.000725, 0.001155, 1.220,  310.
   9338.322929, 0.998282, 0.001147, 1.221,  313.
   9338.324024, 1.000064, 0.001144, 1.222,  309.
   9338.325120, 1.002658, 0.001242, 1.222,  307.
   9338.328515, 0.999276, 0.001139, 1.223,  310.
   9338.334253, 0.999657, 0.001139, 1.228,  306.
   9338.335352, 0.999911, 0.001141, 1.229,  305.
   9338.336453, 1.000974, 0.001141, 1.229,  300.
   9338.337549, 0.998634, 0.001139, 1.230,  298.
   9338.338646, 1.000659, 0.001142, 1.231,  299.
   9338.339741, 0.996663, 0.001150, 1.232,  299.
   9338.340839, 0.998430, 0.001142, 1.232,  295.
   9338.341933, 1.002311, 0.001145, 1.233,  296.
   9338.343030, 1.001707, 0.001144, 1.233,  297.
   9338.344126, 1.001106, 0.001144, 1.234,  296.
   9338.345223, 0.997937, 0.001143, 1.235,  293.
   9338.346320, 1.001262, 0.001143, 1.235,  289.
   9338.347416, 1.002881, 0.001146, 1.236,  288.
   9338.348514, 1.000958, 0.001140, 1.237,  288.
   9338.349611, 1.001979, 0.001140, 1.237,  287.
   9338.350707, 1.000324, 0.001138, 1.238,  284.
   9338.351802, 0.999950, 0.001137, 1.239,  283.
   9338.352898, 0.999506, 0.001137, 1.239,  282.
   9338.353996, 1.000460, 0.001137, 1.240,  279.
   9338.355092, 1.000267, 0.001136, 1.240,  277.
   9338.356191, 1.000226, 0.001137, 1.241,  276.
   9338.358384, 0.999950, 0.001138, 1.242,  281.
   9338.359481, 0.999725, 0.001136, 1.243,  280.
   9338.360770, 1.000208, 0.001138, 1.243,  279.
   9338.361868, 1.000356, 0.001152, 1.244,  278.
   9338.362969, 1.000181, 0.001137, 1.244,  278.
   9338.364067, 1.000737, 0.001136, 1.245,  278.
   9338.365168, 1.000159, 0.001135, 1.245,  278.
   9338.366265, 0.999946, 0.001135, 1.246,  277.
   9338.367364, 0.998771, 0.001136, 1.246,  275.
   9338.368460, 1.000655, 0.001138, 1.247,  276.
   9338.369557, 1.000265, 0.001139, 1.247,  277.
   9338.370652, 1.000251, 0.001137, 1.248,  277.
   9338.371748, 1.001282, 0.001136, 1.248,  278.
   9338.372844, 1.000097, 0.001135, 1.249,  279.
   9338.373939, 1.001448, 0.001135, 1.249,  279.
   9338.375037, 0.999835, 0.001135, 1.250,  279.
   9338.376133, 0.997948, 0.001136, 1.250,  277.
   9338.377229, 0.997569, 0.001136, 1.251,  276.
   9338.378324, 1.000095, 0.001140, 1.251,  277.
   9338.379420, 0.998763, 0.001139, 1.252,  277.
   9338.380515, 0.998570, 0.001136, 1.252,  274.
   9338.381611, 0.999488, 0.001133, 1.253,  273.
   9338.382707, 0.999021, 0.001133, 1.253,  273.
   9338.383804, 0.999181, 0.001135, 1.253,  273.
   9338.384901, 0.998665, 0.001135, 1.254,  274.
   9338.385998, 1.000751, 0.001137, 1.254,  274.
   9338.387099, 1.000083, 0.001138, 1.255,  275.
   9338.388198, 0.999971, 0.001144, 1.255,  276.
   9338.389294, 1.000968, 0.001145, 1.255,  276.
   9338.390390, 0.998809, 0.001144, 1.256,  276.
   9338.391486, 1.000528, 0.001144, 1.256,  276.
   9338.392585, 1.000451, 0.001142, 1.257,  274.
   9338.393681, 1.000401, 0.001137, 1.257,  272.
   9338.394775, 0.998256, 0.001137, 1.257,  274.
   9338.395870, 1.000541, 0.001140, 1.258,  275.
   9338.396965, 1.000807, 0.001144, 1.258,  275.
   9338.398060, 1.001401, 0.001143, 1.258,  272.
   9338.399155, 1.000502, 0.001143, 1.259,  274.
   9338.400250, 0.999297, 0.001144, 1.259,  276.
   9338.401345, 0.998696, 0.001141, 1.259,  275.
   9338.402441, 0.999517, 0.001140, 1.260,  275.
   9338.403537, 1.000391, 0.001141, 1.260,  275.
   9338.404633, 1.000701, 0.001144, 1.260,  276.
   9338.405727, 1.000006, 0.001135, 1.260,  277.
   9338.406821, 1.000833, 0.001137, 1.261,  284.
   9338.407916, 0.997996, 0.001134, 1.261,  284.
   9338.409011, 1.001065, 0.001134, 1.261,  284.
   9338.410106, 1.000094, 0.001133, 1.262,  279.
   9338.411201, 0.997723, 0.001133, 1.262,  282.
   9338.412295, 1.001590, 0.001134, 1.262,  283.
   9338.413391, 1.000448, 0.001134, 1.262,  286.
   9338.414485, 1.000783, 0.001137, 1.262,  289.
   9338.415581, 1.000686, 0.001137, 1.263,  290.
   9338.416675, 0.999415, 0.001135, 1.263,  291.
   9338.417775, 0.999361, 0.001140, 1.263,  291.
   9338.418869, 0.998383, 0.001138, 1.263,  291.
   9338.419964, 1.001437, 0.001142, 1.264,  294.
   9338.421058, 0.997705, 0.001144, 1.264,  298.
   9338.422153, 0.998367, 0.001141, 1.264,  299.
   9338.423247, 0.998656, 0.001136, 1.264,  294.
   9338.424342, 1.002107, 0.001138, 1.264,  292.
   9338.425436, 1.000361, 0.001135, 1.264,  294.
   9338.427626, 0.998208, 0.001133, 1.265,  303.
   9338.428720, 0.999650, 0.001134, 1.265,  308.
   9338.429814, 0.999546, 0.001135, 1.265,  312.
   9338.430911, 0.998962, 0.001136, 1.265,  319.
   9338.432005, 1.002268, 0.001138, 1.265,  325.
   9338.433101, 0.999092, 0.001138, 1.265,  332.
   9338.434195, 1.001967, 0.001140, 1.265,  340.
   9338.435290, 1.001347, 0.001144, 1.265,  347.
   9338.436384, 1.000560, 0.001141, 1.266,  349.
   9338.437479, 1.000647, 0.001143, 1.266,  352.
   9338.438573, 1.000230, 0.001145, 1.266,  361.
   9338.439668, 0.999678, 0.001141, 1.266,  363.
   9338.440762, 1.000426, 0.001143, 1.266,  372.
   9338.441857, 1.001152, 0.001147, 1.266,  385.
   9338.442951, 1.000934, 0.001139, 1.266,  392.
   9338.444046, 1.000274, 0.001134, 1.266,  401.
   9338.445144, 1.000878, 0.001133, 1.266,  415.
   9338.446242, 1.000076, 0.001131, 1.266,  427.
   9338.447337, 0.999807, 0.001131, 1.266,  442.
   9338.448431, 1.000870, 0.001134, 1.266,  459.
   9338.449527, 1.000956, 0.001132, 1.266,  474.
   9338.450622, 1.001249, 0.001134, 1.266,  493.
   9338.451718, 1.001184, 0.001137, 1.266,  517.
   9338.452814, 1.000345, 0.001137, 1.266,  540.
   9338.453908, 0.998806, 0.001141, 1.266,  570.
   9338.455003, 1.000361, 0.001144, 1.266,  603.
   9338.456097, 1.001202, 0.001137, 1.266,  626.
   9338.457192, 1.001167, 0.001136, 1.266,  655.
   9338.458285, 1.000536, 0.001131, 1.265,  690.
   9338.459382, 1.000024, 0.001130, 1.265,  730.
   9338.460477, 1.000765, 0.001131, 1.265,  777.
   9338.461571, 1.000810, 0.001131, 1.265,  826.
   9338.462667, 1.000635, 0.001129, 1.265,  878.
   9338.463762, 1.001660, 0.001130, 1.265,  938.
   9338.464857, 1.000382, 0.001129, 1.265, 1002.
   9338.467046, 0.999186, 0.001127, 1.265, 1154.
   9338.468140, 0.999446, 0.001127, 1.264, 1240.
   9338.469235, 1.001282, 0.001128, 1.264, 1337.
   9338.470330, 1.001099, 0.001127, 1.264, 1444.
   9338.471430, 1.001270, 0.001128, 1.264, 1565.
   9338.472527, 1.000550, 0.001128, 1.264, 1692.
   9338.473623, 1.001669, 0.001129, 1.264, 1835.
   9338.474717, 1.001565, 0.001131, 1.263, 1994.
   9338.478002, 1.000647, 0.001129, 1.263, 2578.
   9338.479098, 0.999918, 0.001131, 1.263, 2814.
   9338.481287, 1.001815, 0.001128, 1.262, 3366.
   9338.484573, 1.003878, 0.001130, 1.261, 4409.
   9338.485670, 1.000213, 0.001127, 1.261, 4828.
   9338.486767, 1.001451, 0.001128, 1.261, 5292.
   9338.487861, 1.000959, 0.001124, 1.261, 5797.
   9338.490053, 1.000759, 0.001131, 1.260, 6971.
   9338.491148, 0.999105, 0.001129, 1.260, 7646.
   9338.492243, 1.000047, 0.001124, 1.259, 8388.
   9338.493340, 1.001012, 0.001126, 1.259, 9222.
   9338.494434, 1.001345, 0.001127, 1.259,10137.
   9338.495531, 0.999057, 0.001126, 1.258,11156.
   9338.496625, 0.999201, 0.001126, 1.258,12273.
   9338.497721, 0.999241, 0.001125, 1.258,13512.
   9338.498816, 1.000521, 0.001132, 1.257,14904.
   9338.499910, 1.005923, 0.001144, 1.257,16409.


==> anc/toi_2000_table_08.csv <==
BJD,RV,e_RV,Tel,f_RV
2207.8185000001,6671.1115406,8.2026544,CHIRON,0
2210.8275700002,6650.4717393,9.5539667,CHIRON,0
2212.8057100000,6624.8180767,8.6976413,CHIRON,0
2220.8283299999,6649.2153563,9.8508189,CHIRON,0
2224.8296699999,6680.0871621,7.6782340,CHIRON,0
2232.6768100001,6654.9968306,10.4870027,CHIRON,0
2238.7438800000,6651.4815023,9.2953621,CHIRON,0
2240.7558400002,6641.1877139,7.7304332,CHIRON,0
2243.7001100001,6688.1519093,7.0302132,CHIRON,0
2246.7473499998,6652.7655992,8.1761607,CHIRON,0
2250.7400400001,6647.0136358,9.6212721,CHIRON,0
2252.7188700000,6673.7113062,10.6091775,CHIRON,0
2253.7203799998,6690.4070074,7.8651698,CHIRON,0
2254.7474500001,6661.9460031,6.9006237,CHIRON,0
2255.7006200003,6648.1459150,9.4282062,CHIRON,0
1911.72374,8106.2,6.3,FEROS,0
1920.62204,8056.3,6.1,FEROS,0
1924.57801,8136.1,6.6,FEROS,0
2188.78999,8152.8,6.8,FEROS,0
2190.76184,8126.3,6.0,FEROS,0
2192.76128,8116.8,9.0,FEROS,0
2194.74430,8107.3,6.6,FEROS,0
2195.76595,8108.6,6.4,FEROS,0
2196.70590,8098.3,5.9,FEROS,0
2206.77509,8129.4,6.2,FEROS,0
2212.71237,8080.7,7.0,FEROS,0
2214.77757,8137.4,7.3,FEROS,0
2217.73784,8135.5,6.9,FEROS,0
2220.84900,8112.6,7.0,FEROS,0
2226.762805,8155.81,2.10,HARPS,0
2230.798279,8099.73,2.46,HARPS,0
2236.721230,8148.55,3.74,HARPS,0
2237.738282,8128.25,3.42,HARPS,0
2239.628780,8115.74,2.11,HARPS,0
2243.727714,8151.02,1.86,HARPS,0
2246.723274,8132.01,2.50,HARPS,0
2251.726865,8132.02,1.94,HARPS,0
2252.729261,8136.16,2.37,HARPS,0
2255.684397,8128.81,2.05,HARPS,0
2259.722980,8116.77,2.14,HARPS,0
2261.780234,8132.85,4.67,HARPS,0
2266.671034,8099.74,2.77,HARPS,0
2278.660823,8128.31,2.67,HARPS,0
2282.759174,8113.21,31.50,HARPS,1
2296.686053,8103.65,2.74,HARPS,0
2291.662808,8129.50,1.72,HARPS,0
2291.781561,8121.97,2.46,HARPS,0
2294.581135,8086.14,3.29,HARPS,0
2295.668144,8088.66,1.84,HARPS,0
2295.771282,8085.15,2.60,HARPS,0
2296.754306,8106.00,1.93,HARPS,0
2297.682295,8125.91,1.89,HARPS,0
2297.765977,8125.42,1.73,HARPS,0
2358.496526,8087.55,1.66,HARPS,0
2358.601790,8089.54,2.38,HARPS,0
2359.495659,8102.05,1.75,HARPS,0
2359.592451,8098.22,2.16,HARPS,0
2360.476170,8107.76,1.83,HARPS,0
2360.565046,8107.20,2.08,HARPS,0
2361.516541,8123.38,1.87,HARPS,0
2361.572662,8126.81,2.16,HARPS,0
2368.480158,8085.89,1.91,HARPS,0
2368.549786,8088.56,2.14,HARPS,0
2369.477343,8092.55,1.70,HARPS,0
2369.566148,8087.50,1.78,HARPS,0
2370.486575,8093.24,3.26,HARPS,0
2370.571550,8113.56,2.87,HARPS,0
2371.478262,8118.41,1.70,HARPS,0
2371.550679,8121.49,1.93,HARPS,0
2372.571612,8119.61,1.96,HARPS,0


==> anc/toi_2000_table_A1.csv <==
star_id,pl_id,hostname,pl_name,pl_letter,rv_flag,tran_flag,ttv_flag,pl_orbper,pl_orbpererr1,pl_orbpererr2,pl_rade,pl_radeerr1,pl_radeerr2,pl_masse,pl_masseerr1,pl_masseerr2,pl_masselim,pl_msinie,pl_msinieerr1,pl_msinieerr2,disposition,reference,notes
0,0,WASP-47,WASP-47 e,e,1,1,0,0.7895933,0.0000044,-0.0000044,1.808,0.026,-0.026,6.77,0.57,-0.57,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022AJ....163..197B/abstract,
0,1,WASP-47,WASP-47 b,b,1,1,1,4.1591492,0.0000006,-0.0000006,12.64,0.15,-0.15,363.6,7.3,-7.3,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022AJ....163..197B/abstract,
0,2,WASP-47,WASP-47 d,d,1,1,1,9.03055,0.00008,-0.00008,3.567,0.045,-0.045,14.2,1.3,-1.3,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022AJ....163..197B/abstract,
0,3,WASP-47,WASP-47 c,c,1,0,0,588.8,2,-2,,,,,,,,398.9,9.1,-9.1,confirmed,https://ui.adsabs.harvard.edu/abs/2022AJ....163..197B/abstract,
1,0,TOI-5143,TOI-5143.02,02,,1,,2.385167883,0.00019530013,-0.00019530013,2.85748766,2.8526106,-2.8526106,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
1,1,TOI-5143,TOI-5143.01,01,,1,,5.209233152,0.00040031056,-0.00040031056,11.47961363,1.9044112,-1.9044112,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
2,0,Kepler-730,Kepler-730 c,c,0,1,0,2.85188338,,,1.569257302,0.1345077688,-0.1345077688,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2019ApJ...870L..17C/abstract,
2,1,Kepler-730,Kepler-730 b,b,0,1,0,6.491682808,,,12.3298788,0.5268220944,-0.5604490365,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2019ApJ...870L..17C/abstract,
3,0,WASP-132,WASP-132 c,c,0,1,0,1.011534,0.000005,-0.000005,1.85,0.1,-0.1,37.35,,,1,,,,validated,https://ui.adsabs.harvard.edu/abs/2022AJ....164...13H/abstract,
3,1,WASP-132,WASP-132 b,b,1,1,0,7.133514,0.000004,-0.000004,10.05,0.34,-0.34,130.3096467,9.534852198,-9.534852198,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022AJ....164...13H/abstract;https://ui.adsabs.harvard.edu/abs/2017MNRAS.465.3693H/abstract,Mass from Hellier et al. (2017)
4,0,TOI-1130,TOI-1130 b,b,1,1,1,4.07445,0.00046,-0.00046,3.56,0.13,-0.13,19.28,0.97,-0.97,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2023arXiv230515565K/abstract,
4,1,TOI-1130,TOI-1130 c,c,1,1,1,8.350231,0.000098,-0.000098,13.32,1.55,-1.41,325.59,5.59,-5.59,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2023arXiv230515565K/abstract,
5,0,TOI-2494,TOI-2494.02,02,,1,,2.4087648,0.0000207,-0.0000207,2.23597,0.214017,-0.214017,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
5,1,TOI-2494,TOI-2494.01,01,,1,,8.3761316,0.0000117,-0.0000117,9.53663,0.59366,-0.59366,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
23,0,WASP-84,WASP-84 c,c,1,1,0,1.4468849,0.0000022,-0.0000016,1.95,0.12,-0.12,15.2,4.5,-4.2,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2023arXiv230509177M/abstract,
23,1,WASP-84,WASP-84 b,b,1,1,0,8.52349648,0.0000006,-0.0000006,10.72,0.27,-0.27,220,18,-18,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2023arXiv230509177M/abstract,
6,0,TOI-2000,TOI-2000 b,b,1,1,0,3.09833,0.000021,-0.000019,2.698811,0.151599,-0.152296,11.041882,2.442098,-2.391728,0,,,,confirmed,This work,
6,1,TOI-2000,TOI-2000 c,c,1,1,0,9.127055,0.0000073,-0.0000072,8.143357,0.314274,-0.304572,81.691612,4.676319,-4.578817,0,,,,confirmed,This work,
7,0,TOI-5398,TOI-5398.02,02,,1,,4.7728997,0.0009118,-0.0009118,3.30213,0.172879,-0.172879,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
7,1,TOI-5398,TOI-5398 b,b,,1,,10.590923,0.0006842,-0.0006842,11.1189,0.439777,-0.439777,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,Validated by https://ui.adsabs.harvard.edu/abs/2022MNRAS.516.4432M/abstract
8,0,Kepler-487,KOI-191.03,03,,1,,0.708621057,1.357E-06,-1.357E-06,1.2,0.12,-0.09,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,Kepler DR25
8,1,Kepler-487,Kepler-487 d,d,0,1,0,2.418406841,2.472E-06,-2.472E-06,2.25,0.23,-0.17,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,Kepler DR25
8,2,Kepler-487,Kepler-487 b,b,0,1,0,15.35876777,2.129E-06,-2.129E-06,10.89,1.11,-0.82,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,Kepler DR25
8,3,Kepler-487,Kepler-487 c,c,0,1,0,38.6520796,0.0002564,-0.0002564,2.07,0.21,-0.16,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,Kepler DR25
9,0,KOI-94,KOI-94 b,b,1,1,0,3.743208,0.000015,-0.000015,1.71,0.16,-0.16,10.5,4.6,-4.6,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2013ApJ...768...14W/abstract,Also known as Kepler-89
9,1,KOI-94,KOI-94 c,c,1,1,1,10.423648,0.000016,-0.000016,4.32,0.41,-0.41,15.6,5.7,-15.6,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2013ApJ...768...14W/abstract,Also known as Kepler-89
9,2,KOI-94,KOI-94 d,d,1,1,1,22.342989,0.0000067,-0.0000067,11.27,1.06,-1.06,106,11,-11,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2013ApJ...768...14W/abstract,Also known as Kepler-89
9,3,KOI-94,KOI-94 e,e,1,1,1,54.32031,0.00012,-0.00012,6.56,0.62,-0.62,35,18,-28,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2013ApJ...768...14W/abstract,Also known as Kepler-89
10,0,V1298 Tau,V1298 Tau c,c,0,1,1,8.24892,0.00083,-0.00083,5.156131136,0.3811053449,-0.3811053449,76.27881758,,,1,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022NatAs...6..232S/abstract,
10,1,V1298 Tau,V1298 Tau d,d,0,1,1,12.4058,0.0018,-0.0018,6.43395494,0.45956821,-0.45956821,98.52680604,,,1,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022NatAs...6..232S/abstract,
10,2,V1298 Tau,V1298 Tau b,b,1,1,0,24.1399,0.0015,-0.0015,9.729395274,0.6277029209,-0.6277029209,203.4101802,60.38739725,-60.38739725,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022NatAs...6..232S/abstract,
10,3,V1298 Tau,V1298 Tau e,e,1,1,0,40.2,1,-1,8.238600837,0.8070466126,-0.8070466126,368.6809516,95.34852198,-95.34852198,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022NatAs...6..232S/abstract,Period uncertain due to gap in transit coverage
11,0,TOI-1692,TOI-1692.01,01,,1,,17.728877,0.0001609,-0.0001609,4.24832,0.260995,-0.260995,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
11,1,TOI-1692,TOI-1692.02,02,,1,,32.208351,0.0001689,-0.0001689,7.12322,0.367815,-0.367815,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
12,0,Kepler-46,Kepler-46 d,d,0,1,0,6.76652928,0.00001577,-0.00001577,1.97,0.09,-0.12,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,Kepler DR25
12,1,Kepler-46,Kepler-46 b,b,0,1,1,33.648,0.004,-0.005,9.079274392,0.3923143256,-0.4035233063,281.2781398,118.8678241,-109.0151435,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2017AJ....153..198S/abstract,
12,2,Kepler-46,Kepler-46 c,c,0,0,0,57.325,0.116,-0.098,,,,115.0538832,5.085254506,-5.085254506,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2017AJ....153..198S/abstract,
13,0,TOI-216,TOI-216 b,b,1,1,1,17.0968,0.0007,-0.0007,8,3,-2,18.75187599,0.6356568132,-0.6356568132,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2021AJ....161..161D/abstract,
13,1,TOI-216,TOI-216 c,c,1,1,1,34.5516,0.0003,-0.0003,10.1,0.2,-0.2,177.9839077,6.356568132,-6.356568132,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2021AJ....161..161D/abstract,
14,0,NGTS-11,TOI-1847.02,02,,1,,12.7645811,0.000144,-0.000144,7.19069,4.21676,-1.57495,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
14,1,NGTS-11,NGTS-11 b,b,1,1,0,35.45533,0.00019,-0.00019,9.157737257,0.3138514605,-0.3586873834,109.3329719,29.24021341,-23.20147368,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2020ApJ...898L..11G/abstract,
15,0,TOI-1670,TOI-1670 b,b,0,1,0,10.98462,0.00046,-0.00051,2.06,0.19,-0.15,41.31769286,,,1,,,,validated,https://ui.adsabs.harvard.edu/abs/2022AJ....163..225T/abstract,
15,1,TOI-1670,TOI-1670 c,c,1,1,0,40.74976,0.00022,-0.00021,11.06326398,0.2802245183,-0.2802245183,200.2318962,28.60455659,-25.42627253,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2022AJ....163..225T/abstract,"Upper uncertainty of period corrected from the original paper (Q.H. Tran 2022, personal communication)"
15,2,TOI-1670,TOI-1670.03,03,,1,,123.0619441,0.0016349873,-0.0016349873,3.098851762,0.6104117,-0.6104117,,,,,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract,TOI
16,0,K2-290,K2-290 b,b,0,1,0,9.21165,0.00033,-0.00034,3.06,0.16,-0.16,21.1,,,1,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2019MNRAS.484.3522H/abstract,
16,1,K2-290,K2-290 c,c,1,1,0,48.36685,0.00041,-0.0004,11.27623462,0.5604490365,-0.5604490365,245.9991867,14.93793511,-14.93793511,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2019MNRAS.484.3522H/abstract,
17,0,TOI-2525,TOI-2525 b,b,1,1,1,23.288,0.001,-0.002,9.863903043,0.2241796146,-0.2241796146,27.96889978,1.589142033,-1.271313626,,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2023arXiv230205694T/abstract,
17,1,TOI-2525,TOI-2525 c,c,1,1,1,49.26,0.001,0.001,10.98480112,0.2241796146,-0.2241796146,225.3403403,10.80616582,-10.80616582,,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2023arXiv230205694T/abstract,
18,0,Kepler-117,Kepler-117 b,b,0,1,1,18.7959228,0.0000075,-0.0000075,8.059257146,0.2690155375,-0.2690155375,29.87587022,10.48833742,-10.48833742,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2015A%26A...573A.124B/abstract,
18,1,Kepler-117,Kepler-117 c,c,1,1,1,50.790391,0.000014,-0.000014,12.34108778,0.3923143256,-0.3923143256,584.8042681,57.20911319,-57.20911319,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2015A%26A...573A.124B/abstract,
19,0,Kepler-148,Kepler-148 b,b,0,1,0,1.729367077,2.587E-06,-2.587E-06,1.82,0.15,-0.09,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,
19,1,Kepler-148,Kepler-148 c,c,0,1,0,4.180048081,2.741E-06,-2.741E-06,3.44,0.27,-0.17,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,
19,2,Kepler-148,Kepler-148 d,d,0,1,0,51.84688984,2.931E-05,-2.931E-05,8.73,0.7,-0.42,,,,,,,,validated,https://ui.adsabs.harvard.edu/abs/2018ApJS..235...38T/abstract,
20,0,TOI-201,TOI-201.02,02,,1,,5.849228687,0.000021568012,-0.000021568012,1.639442928,0.1419897,-0.1419897,37.5,,,1,,,,candidate,https://ui.adsabs.harvard.edu/abs/2021ApJS..254...39G/abstract;https://ui.adsabs.harvard.edu/abs/2021AJ....161..235H/abstract,TOI; mass upper limit from Hobson et al. (2021)
20,1,TOI-201,TOI-201 b,b,1,1,0,52.978,0.0004,-0.0004,11.29865258,0.1345077688,-0.168134711,133.4879308,15.89142033,-9.534852198,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2021AJ....161..235H/abstract,
21,0,Kepler-30,Kepler-30 b,b,0,1,1,29.33434,0.00815,-0.00815,3.9,0.2,-0.2,11.3,1.4,-1.4,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2012Natur.487..449S/abstract,
21,1,Kepler-30,Kepler-30 c,c,0,1,1,60.323105,0.000244,-0.000244,12.3,0.4,-0.4,640,50,-50,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2012Natur.487..449S/abstract,
21,2,Kepler-30,Kepler-30 d,d,0,1,1,143.34394,0.00858,-0.00858,8.8,0.5,-0.5,23.1,2.7,-2.7,0,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2012Natur.487..449S/abstract,
22,0,Kepler-418,Kepler-418 c,c,0,1,0,12.21826,1.00E-05,-1.00E-05,7.005612957,0.9303454007,-0.9303454007,203.4101802,,,1,,,,validated,https://ui.adsabs.harvard.edu/abs/2014A%26A...567A..14T/abstract,
22,1,Kepler-418,Kepler-418 b,b,0,1,0,86.67856,7.00E-05,-7.00E-05,13.45077688,1.793436917,-1.793436917,349.6112473,,,1,,,,confirmed,https://ui.adsabs.harvard.edu/abs/2014A%26A...567A..14T/abstract,Confirmed with multicolor photometry


==> anc/toi_2000_table_B1.rdb_ <==
jdb	vrad	svrad	fwhm	contrast	bis_span	noise	s_mw	sig_s	rhk	sig_rhk	sn_CaII	sn10	sn50	sn60
---	----	-----	----	--------	--------	-----	----	-----	---	-------	-------	----	----	----
59226.762805	8.15581	0.00210	7.29519	58.089	-0.02003	0.00198	0.146577	0.007525	-5.1119	0.0401	7.30	11.10	40.00	39.60
59230.798279	8.09973	0.00246	7.29097	58.062	-0.02907	0.00237	0.131114	0.009402	-5.2034	0.0619	6.10	9.50	35.80	34.80
59236.721230	8.14855	0.00374	7.31032	57.997	-0.01522	0.00368	0.083744	0.015215	-5.7532	0.3553	4.00	6.40	25.80	25.20
59237.738282	8.12825	0.00342	7.30489	57.965	-0.02853	0.00336	0.146261	0.013803	-5.1136	0.0739	4.40	6.90	27.90	27.10
59239.628780	8.11574	0.00211	7.31819	58.010	-0.02555	0.00200	0.130054	0.006915	-5.2104	0.0463	7.80	11.70	40.80	39.30
59243.727714	8.15102	0.00186	7.30821	57.958	-0.01419	0.00174	0.169925	0.005445	-5.0024	0.0226	9.40	14.00	44.40	41.80
59246.723274	8.13201	0.00250	7.29066	58.163	-0.02039	0.00240	0.176227	0.009203	-4.9771	0.0360	6.20	9.60	35.10	34.10
59251.726865	8.13202	0.00194	7.30339	58.085	-0.02793	0.00181	0.134105	0.006252	-5.1841	0.0394	8.30	12.90	45.00	42.40
59252.729261	8.13616	0.00237	7.29288	58.053	-0.02954	0.00228	0.117973	0.008328	-5.2999	0.0685	6.60	10.40	37.50	35.70
59255.684397	8.12881	0.00205	7.29914	58.012	-0.02344	0.00193	0.129155	0.006589	-5.2165	0.0447	8.00	12.50	42.90	40.20
59259.722980	8.11677	0.00214	7.30380	58.033	-0.03367	0.00202	0.114993	0.007491	-5.3251	0.0653	7.20	11.40	42.00	39.70
59261.780234	8.13285	0.00467	7.30647	58.082	-0.01148	0.00461	0.156819	0.019056	-5.0605	0.0903	3.20	5.20	22.50	21.50
59266.671034	8.09974	0.00277	7.31129	58.202	-0.02296	0.00268	0.129927	0.010651	-5.2113	0.0714	5.40	8.60	33.50	32.00
59278.660823	8.12831	0.00267	7.30873	58.031	-0.01664	0.00258	0.178656	0.011154	-4.9677	0.0427	5.00	8.80	35.40	34.40
59282.759174	8.11321	0.03150	7.37968	56.618	-0.04154	0.03149	0.263719	0.147719	-4.7248	0.3231	0.30	0.50	6.10	7.20
59291.662808	8.12950	0.00172	7.29472	57.997	-0.02874	0.00155	0.174546	0.005551	-4.9837	0.0220	9.10	15.00	52.30	50.30
59291.781561	8.12197	0.00246	7.29181	57.839	-0.02839	0.00234	0.172245	0.011396	-4.9929	0.0462	5.00	8.80	39.20	39.20
59294.581135	8.08614	0.00329	7.28208	58.045	-0.02301	0.00320	0.117349	0.014166	-5.3050	0.1178	4.30	7.60	29.70	29.00
59295.668144	8.08866	0.00184	7.29308	58.157	-0.02035	0.00168	0.138994	0.006438	-5.1544	0.0379	8.10	13.70	49.80	48.20
59295.771282	8.08515	0.00260	7.29257	58.247	-0.03065	0.00249	0.134204	0.012714	-5.1835	0.0800	4.70	8.40	37.60	37.30
59296.686053	8.10365	0.00274	7.29130	58.155	-0.02568	0.00265	0.097573	0.013265	-5.5118	0.1777	4.40	8.10	35.70	34.80
59296.754306	8.10600	0.00193	7.28994	58.070	-0.01686	0.00177	0.119957	0.009468	-5.2838	0.0750	5.70	10.60	50.70	50.90
59297.682295	8.12591	0.00189	7.29785	58.078	-0.02833	0.00173	0.134521	0.007471	-5.1815	0.0468	7.20	12.40	49.40	48.40
59297.765977	8.12542	0.00173	7.29147	58.187	-0.02310	0.00155	0.129571	0.007975	-5.2137	0.0538	6.70	12.00	56.40	56.50
59358.496526	8.08755	0.00166	7.30293	57.897	-0.02440	0.00148	0.153473	0.006230	-5.0766	0.0306	8.10	14.10	55.30	57.00
59358.601790	8.08954	0.00238	7.30258	57.777	-0.01141	0.00226	0.145167	0.012376	-5.1195	0.0672	4.60	8.60	40.20	42.40
59359.495659	8.10205	0.00175	7.31994	57.749	-0.01947	0.00157	0.157244	0.006331	-5.0585	0.0299	8.00	13.80	51.90	53.10
59359.592451	8.09822	0.00216	7.30569	57.640	-0.01853	0.00202	0.140468	0.010724	-5.1458	0.0618	5.20	9.40	44.20	46.50
59360.476170	8.10776	0.00183	7.31540	57.668	-0.01792	0.00166	0.160370	0.006937	-5.0440	0.0316	7.50	13.00	50.00	51.70
59360.565046	8.10720	0.00208	7.30539	57.447	-0.02062	0.00194	0.168561	0.009647	-5.0081	0.0405	5.70	10.20	45.30	47.60
59361.516541	8.12338	0.00187	7.31504	57.678	-0.01767	0.00171	0.151552	0.007901	-5.0862	0.0397	6.70	11.80	49.60	52.00
59361.572662	8.12681	0.00216	7.29524	57.542	-0.01947	0.00203	0.153522	0.010778	-5.0764	0.0530	5.30	9.50	44.00	46.80
59368.480158	8.08589	0.00191	7.30645	58.034	-0.00711	0.00174	0.144500	0.007885	-5.1231	0.0432	6.70	11.70	47.40	50.00
59368.549786	8.08856	0.00214	7.29602	58.077	-0.00804	0.00200	0.144560	0.010787	-5.1228	0.0590	5.30	9.40	43.50	47.20
59369.477343	8.09255	0.00170	7.30277	58.057	-0.01401	0.00152	0.146717	0.006618	-5.1112	0.0352	7.80	13.20	53.00	55.80
59369.566148	8.08750	0.00178	7.30921	58.067	-0.01480	0.00161	0.151638	0.009366	-5.0857	0.0470	5.80	10.40	52.80	57.60
59370.486575	8.09324	0.00326	7.29495	58.131	-0.02144	0.00318	0.158053	0.019231	-5.0547	0.0899	3.10	6.00	30.20	32.40
59370.571550	8.11356	0.00287	7.23011	53.176	0.00617	0.00277	0.020057	0.010755	0.0000	0.0000	3.00	5.20	38.70	44.80
59371.478262	8.11841	0.00170	7.28721	58.138	-0.00334	0.00151	0.148970	0.007174	-5.0993	0.0372	7.20	12.60	54.00	57.10
59371.550679	8.12149	0.00193	7.29430	58.078	-0.00891	0.00177	0.149964	0.009868	-5.0942	0.0505	5.40	10.00	48.50	52.20
59372.571612	8.11961	0.00196	7.29552	58.137	-0.01785	0.00179	0.142847	0.010176	-5.1323	0.0569	5.40	9.90	48.20	51.70

